Computing in Operations Research using Julia

The state of numerical computing is currently characterized by a divide between highly efficient yet typically cumbersome low-level languages such as C, C++, and Fortran and highly expressive yet typically slow high-level languages such as Python and MATLAB. This paper explores how Julia, a modern programming language for numerical computing which claims to bridge this divide by incorporating recent advances in language and compiler design (such as just-in-time compilation), can be used for implementing software and algorithms fundamental to the field of operations research, with a focus on mathematical optimization. In particular, we demonstrate algebraic modeling for linear and nonlinear optimization and a partial implementation of a practical simplex code. Extensive cross-language benchmarks suggest that Julia is capable of obtaining state-of-the-art performance.

==> anc/JuMPSection2/JuliaPackages/JuMP/LICENSE.md <==
Copyright (c) 2013: Iain Dunning and Miles Lubin

The JuMP Julia module is licensed under the **[GPL]** version 3 License.

[GPL]: http://www.gnu.org/licenses/gpl-3.0.txt


==> anc/JuMPSection2/JuliaPackages/JuMP/README.md <==
JuMP
====
#### Julia for Mathematical Programming

JuMP is a domain-specific modeling language for **[mathematical programming]**
embedded in **[Julia]**. It currently supports a number of open-source and
commercial solvers ([COIN Clp], [COIN Cbc], [GNU GLPK], [Gurobi]) via a 
[generic solver-independent interface](https://github.com/JuliaOpt/MathProgBase.jl). 
One the best features of JuMP is its speed - benchmarking has shown that it
can create problems at similar speeds to special-purpose modeling languages
such as AMPL while maintaing the expressiveness of a generic high-level 
programming language.

Our **documentation**, including installation guide, quick-start guide, and
reference material is available [here](https://jump.readthedocs.org/en/latest/jump.html#installation-guide).

We have a comprehensive test suite: the current status of the development version of
JuMP is [![Build Status](https://travis-ci.org/JuliaOpt/JuMP.jl.png?branch=master)](https://travis-ci.org/JuliaOpt/JuMP.jl)

*JuMP was formerly known as MathProg.jl*

## Installation

JuMP can be installed through the Julia package manager (version 0.2 required)

```julia
julia> Pkg.add("JuMP")
```

For full installation instructions, including how to install solvers, see the [installation guide](https://jump.readthedocs.org/en/latest/jump.html#installation-guide)

[mathematical programming]: http://en.wikipedia.org/wiki/Mathematical_optimization
[Julia]: http://julialang.org/
[COIN Clp]: https://github.com/mlubin/Clp.jl
[COIN Cbc]: https://github.com/mlubin/Cbc.jl
[GNU GLPK]: http://www.gnu.org/software/glpk/
[Gurobi]: http://www.gurobi.com/

## Supported problem classes

Mathematical programming encompasses a large variety of problem classes. 
We list below what is currently supported. See the documentation for more information. 

**Objective types**

* Linear
* Convex Quadratic (Gurobi only)

**Constraint types**

* Linear
* Convex Quadratic (Gurobi only)
* Second-order Conic (Gurobi only)

**Variable types**

* Continous
* Integer-valued

## Bug reports and support

Please report any issues via the Github **[issue tracker]**. All types of issues are welcome and encouraged; this includes bug reports, documentation typos, "how do I do this?" questions, feature requests, etc.


[issue tracker]: https://github.com/JuliaOpt/JuMP.jl/issues


==> anc/JuMPSection2/JuliaPackages/JuMP/REQUIRE <==
julia 0.2-
MathProgBase


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/Makefile <==
# Makefile for Sphinx documentation
#

# You can set these variables from the command line.
SPHINXOPTS    =
SPHINXBUILD   = sphinx-build
PAPER         =
BUILDDIR      = _build

# Internal variables.
PAPEROPT_a4     = -D latex_paper_size=a4
PAPEROPT_letter = -D latex_paper_size=letter
ALLSPHINXOPTS   = -d $(BUILDDIR)/doctrees $(PAPEROPT_$(PAPER)) $(SPHINXOPTS) .
# the i18n builder cannot share the environment and doctrees with the others
I18NSPHINXOPTS  = $(PAPEROPT_$(PAPER)) $(SPHINXOPTS) .

.PHONY: help clean html dirhtml singlehtml pickle json htmlhelp qthelp devhelp \
	epub latex latexpdf text man changes linkcheck doctest gettext

help:
	@echo "Please use \`make <target>' where <target> is one of"
	@echo "  helpdb.jl  to make the REPL help db"
	@echo "  html       to make standalone HTML files"
	@echo "  dirhtml    to make HTML files named index.html in directories"
	@echo "  singlehtml to make a single large HTML file"
	@echo "  pickle     to make pickle files"
	@echo "  json       to make JSON files"
	@echo "  htmlhelp   to make HTML files and a HTML help project"
	@echo "  qthelp     to make HTML files and a qthelp project"
	@echo "  devhelp    to make HTML files and a Devhelp project"
	@echo "  epub       to make an epub"
	@echo "  latex      to make LaTeX files, you can set PAPER=a4 or PAPER=letter"
	@echo "  latexpdf   to make LaTeX files and run them through pdflatex"
	@echo "  text       to make text files"
	@echo "  man        to make manual pages"
	@echo "  texinfo    to make Texinfo files"
	@echo "  info       to make Texinfo files and run them through makeinfo"
	@echo "  gettext    to make PO message catalogs"
	@echo "  changes    to make an overview of all changed/added/deprecated items"
	@echo "  linkcheck  to check all external links for integrity"
	@echo "  doctest    to run all doctests embedded in the documentation (if enabled)"
	@echo "  listpkg    to recreate the list of available packages"

clean:
	-rm -rf $(BUILDDIR)/*
	-rm -f sphinx/*.pyc

html:
	$(SPHINXBUILD) -b html $(ALLSPHINXOPTS) $(BUILDDIR)/html
	@echo
	@echo "Build finished. The HTML pages are in $(BUILDDIR)/html."

dirhtml:
	$(SPHINXBUILD) -b dirhtml $(ALLSPHINXOPTS) $(BUILDDIR)/dirhtml
	@echo
	@echo "Build finished. The HTML pages are in $(BUILDDIR)/dirhtml."

singlehtml:
	$(SPHINXBUILD) -b singlehtml $(ALLSPHINXOPTS) $(BUILDDIR)/singlehtml
	@echo
	@echo "Build finished. The HTML page is in $(BUILDDIR)/singlehtml."

pickle:
	$(SPHINXBUILD) -b pickle $(ALLSPHINXOPTS) $(BUILDDIR)/pickle
	@echo
	@echo "Build finished; now you can process the pickle files."

json:
	$(SPHINXBUILD) -b json $(ALLSPHINXOPTS) $(BUILDDIR)/json
	@echo
	@echo "Build finished; now you can process the JSON files."

htmlhelp:
	$(SPHINXBUILD) -b htmlhelp $(ALLSPHINXOPTS) $(BUILDDIR)/htmlhelp
	@echo
	@echo "Build finished; now you can run HTML Help Workshop with the" \
	      ".hhp project file in $(BUILDDIR)/htmlhelp."

qthelp:
	$(SPHINXBUILD) -b qthelp $(ALLSPHINXOPTS) $(BUILDDIR)/qthelp
	@echo
	@echo "Build finished; now you can run "qcollectiongenerator" with the" \
	      ".qhcp project file in $(BUILDDIR)/qthelp, like this:"
	@echo "# qcollectiongenerator $(BUILDDIR)/qthelp/JuliaLanguage.qhcp"
	@echo "To view the help file:"
	@echo "# assistant -collectionFile $(BUILDDIR)/qthelp/JuliaLanguage.qhc"

devhelp:
	$(SPHINXBUILD) -b devhelp $(ALLSPHINXOPTS) $(BUILDDIR)/devhelp
	@echo
	@echo "Build finished."
	@echo "To view the help file:"
	@echo "# mkdir -p $$HOME/.local/share/devhelp/JuliaLanguage"
	@echo "# ln -s $(BUILDDIR)/devhelp $$HOME/.local/share/devhelp/JuliaLanguage"
	@echo "# devhelp"

epub:
	$(SPHINXBUILD) -b epub $(ALLSPHINXOPTS) $(BUILDDIR)/epub
	@echo
	@echo "Build finished. The epub file is in $(BUILDDIR)/epub."

latex:
	$(SPHINXBUILD) -b latex $(ALLSPHINXOPTS) $(BUILDDIR)/latex
	@echo
	@echo "Build finished; the LaTeX files are in $(BUILDDIR)/latex."
	@echo "Run \`make' in that directory to run these through (pdf)latex" \
	      "(use \`make latexpdf' here to do that automatically)."

latexpdf:
	$(SPHINXBUILD) -b latex $(ALLSPHINXOPTS) $(BUILDDIR)/latex
	@echo "Running LaTeX files through pdflatex..."
	$(MAKE) -C $(BUILDDIR)/latex all-pdf
	@echo "pdflatex finished; the PDF files are in $(BUILDDIR)/latex."

text:
	$(SPHINXBUILD) -b text $(ALLSPHINXOPTS) $(BUILDDIR)/text
	@echo
	@echo "Build finished. The text files are in $(BUILDDIR)/text."

man:
	$(SPHINXBUILD) -b man $(ALLSPHINXOPTS) $(BUILDDIR)/man
	@echo
	@echo "Build finished. The manual pages are in $(BUILDDIR)/man."

texinfo:
	$(SPHINXBUILD) -b texinfo $(ALLSPHINXOPTS) $(BUILDDIR)/texinfo
	@echo
	@echo "Build finished. The Texinfo files are in $(BUILDDIR)/texinfo."
	@echo "Run \`make' in that directory to run these through makeinfo" \
	      "(use \`make info' here to do that automatically)."

info:
	$(SPHINXBUILD) -b texinfo $(ALLSPHINXOPTS) $(BUILDDIR)/texinfo
	@echo "Running Texinfo files through makeinfo..."
	make -C $(BUILDDIR)/texinfo info
	@echo "makeinfo finished; the Info files are in $(BUILDDIR)/texinfo."

gettext:
	$(SPHINXBUILD) -b gettext $(I18NSPHINXOPTS) $(BUILDDIR)/locale
	@echo
	@echo "Build finished. The message catalogs are in $(BUILDDIR)/locale."

changes:
	$(SPHINXBUILD) -b changes $(ALLSPHINXOPTS) $(BUILDDIR)/changes
	@echo
	@echo "The overview file is in $(BUILDDIR)/changes."

linkcheck:
	$(SPHINXBUILD) -b linkcheck $(ALLSPHINXOPTS) $(BUILDDIR)/linkcheck
	@echo
	@echo "Link check complete; look for any errors in the above output " \
	      "or in $(BUILDDIR)/linkcheck/output.txt."

doctest:
	$(SPHINXBUILD) -b doctest $(ALLSPHINXOPTS) $(BUILDDIR)/doctest
	@echo "Testing of doctests in the sources finished, look at the " \
	      "results in $(BUILDDIR)/doctest/output.txt."

helpdb.jl: stdlib/*.rst sphinx/jlhelp.py sphinx/julia.py
	$(SPHINXBUILD) -b jlhelp $(ALLSPHINXOPTS) $(BUILDDIR)/jlhelp
	mv $(BUILDDIR)/jlhelp/jlhelp.jl helpdb.jl


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/README.md <==
JuMP.jl Documentation README
================================

JuMP.jl's documentation is written in reStructuredText, a good reference for which
is the [Documenting Python](http://docs.python.org/devguide/documenting.html)
chapter of the Python Developer's Guide.


Building the documentation
--------------------------

The documentation is built using [Sphinx](http://sphinx.pocoo.org/) and LaTeX.
On ubuntu, you'll need the following packages installed:

    python-sphinx
    texlive
    texlive-latex-extra

Then run

    $ make helpdb.jl
    $ make html
    $ make latexpdf


File layout
-----------

    conf.py             Sphinx configuration
    helpdb.jl           REPL help database
    sphinx/             Sphinx extensions and plugins
    sphinx/jlhelp.py    Sphinx plugin to build helpdb.jl
    _themes/            Sphinx html themes



==> anc/JuMPSection2/JuliaPackages/JuMP/doc/conf.py <==
# -*- coding: utf-8 -*-
#
# Julia Language documentation build configuration file, created by
# sphinx-quickstart on Sat Apr 14 22:49:22 2012.
#
# This file is execfile()d with the current directory set to its containing dir.
#
# Note that not all possible configuration values are present in this
# autogenerated file.
#
# All configuration values have a default; values that are commented out
# serve to show the default.

import sys, os, juliadoc

# If extensions (or modules to document with autodoc) are in another directory,
# add these directories to sys.path here. If the directory is relative to the
# documentation root, use os.path.abspath to make it absolute, like shown here.
sys.path.insert(0, os.path.abspath('sphinx'))

# -- General configuration -----------------------------------------------------

# If your documentation needs a minimal Sphinx version, state it here.
#needs_sphinx = '1.0'

# Add any Sphinx extension module names here, as strings. They can be extensions
# coming with Sphinx (named 'sphinx.ext.*') or your custom ones.
extensions = ['sphinx.ext.mathjax', 'juliadoc.julia', 'juliadoc.jlhelp']

# Add any paths that contain templates here, relative to this directory.
templates_path = ['_templates']

# The suffix of source filenames.
source_suffix = '.rst'

# The encoding of source files.
#source_encoding = 'utf-8-sig'

# The master toctree document.
master_doc = 'jump'

# General information about the project.
project = u'JuMP -- Julia for Mathematical Programming'
AUTHORS = u"Miles Lubin, Iain Dunning, and Joseph Huchette"
copyright = u'2013, '+AUTHORS

# The version info for the project you're documenting, acts as replacement for
# |version| and |release|, also used in various other places throughout the
# built documents.
#
# The short X.Y version.
version = '0.0'
# The full version, including alpha/beta/rc tags.
release = '0.0'

# The language for content autogenerated by Sphinx. Refer to documentation
# for a list of supported languages.
#language = None

# There are two options for replacing |today|: either, you set today to some
# non-false value, then it is used:
#today = ''
# Else, today_fmt is used as the format for a strftime call.
#today_fmt = '%B %d, %Y'

# List of patterns, relative to source directory, that match files and
# directories to ignore when looking for source files.
exclude_patterns = ['_build']

# The reST default role (used for this markup: `text`) to use for all documents.
#default_role = None

# If true, '()' will be appended to :func: etc. cross-reference text.
#add_function_parentheses = True

# If true, the current module name will be prepended to all description
# unit titles (such as .. function::).
add_module_names = False

# If true, sectionauthor and moduleauthor directives will be shown in the
# output. They are ignored by default.
#show_authors = False

# The name of the Pygments (syntax highlighting) style to use.
pygments_style = 'sphinx'

# A list of ignored prefixes for module index sorting.
#modindex_common_prefix = []

primary_domain = 'jl'
highlight_language = 'julia'


# -- Options for HTML output ---------------------------------------------------

# The theme to use for HTML and HTML Help pages.  See the documentation for
# a list of builtin themes.
html_theme = 'julia'

# Theme options are theme-specific and customize the look and feel of a theme
# further.  For a list of options available for each theme, see the
# documentation.
#html_theme_options = {}

# Add any paths that contain custom themes here, relative to this directory.
html_theme_path = [juliadoc.get_theme_dir()]

# The name for this set of Sphinx documents.  If None, it defaults to
# "<project> v<release> documentation".
#html_title = None

# A shorter title for the navigation bar.  Default is the same as html_title.
#html_short_title = None

# The name of an image file (relative to this directory) to place at the top
# of the sidebar.
#html_logo = None

# The name of an image file (within the static path) to use as favicon of the
# docs.  This file should be a Windows icon file (.ico) being 16x16 or 32x32
# pixels large.
#html_favicon = None

# Add any paths that contain custom static files (such as style sheets) here,
# relative to this directory. They are copied after the builtin static files,
# so a file named "default.css" will overwrite the builtin "default.css".
#html_static_path = ['_static']

# If not '', a 'Last updated on:' timestamp is inserted at every page bottom,
# using the given strftime format.
#html_last_updated_fmt = '%b %d, %Y'

# If true, SmartyPants will be used to convert quotes and dashes to
# typographically correct entities.
#html_use_smartypants = True

# Custom sidebar templates, maps document names to template names.
html_sidebars = juliadoc.default_sidebars()

# Additional templates that should be rendered to pages, maps page names to
# template names.
#html_additional_pages = {}

# If false, no module index is generated.
#html_domain_indices = True

# If false, no index is generated.
#html_use_index = True

# If true, the index is split into individual pages for each letter.
#html_split_index = False

# If true, links to the reST sources are added to the pages.
#html_show_sourcelink = True

# If true, "Created using Sphinx" is shown in the HTML footer. Default is True.
#html_show_sphinx = True

# If true, "(C) Copyright ..." is shown in the HTML footer. Default is True.
#html_show_copyright = True

# If true, an OpenSearch description file will be output, and all pages will
# contain a <link> tag referring to it.  The value of this option must be the
# base URL from which the finished HTML is served.
#html_use_opensearch = ''

# This is the file name suffix for HTML files (e.g. ".xhtml").
#html_file_suffix = None

# Output file base name for HTML help builder.
htmlhelp_basename = 'JuMPJlDoc'


# -- Options for LaTeX output --------------------------------------------------

latex_elements = {
# The paper size ('letterpaper' or 'a4paper').
#'papersize': 'letterpaper',

# The font size ('10pt', '11pt' or '12pt').
#'pointsize': '10pt',

# Additional stuff for the LaTeX preamble.
#'preamble': '',

    'utf8extra': r'''
        \DeclareUnicodeCharacter{00A0}{\nobreakspace}
        \DeclareUnicodeCharacter{2203}{\ensuremath{\exists}}
        \DeclareUnicodeCharacter{2200}{\ensuremath{\forall}}
        \DeclareUnicodeCharacter{27FA}{\ensuremath{\Longleftrightarrow}}
    ''',
}

# Grouping the document tree into LaTeX files. List of tuples
# (source start file, target name, title, author, documentclass [howto/manual]).
latex_documents = [
  ('jump', 'JuMP.jl.tex', u'JuMP.jl Documentation',
   AUTHORS, 'manual'),
]

# The name of an image file (relative to this directory) to place at the top of
# the title page.
#latex_logo = None

# For "manual" documents, if this is true, then toplevel headings are parts,
# not chapters.
#latex_use_parts = False

# If true, show page references after internal links.
#latex_show_pagerefs = False

# If true, show URL addresses after external links.
#latex_show_urls = False

# Documents to append as an appendix to all manuals.
#latex_appendices = []

# If false, no module index is generated.
#latex_domain_indices = True


# -- Options for manual page output --------------------------------------------

# One entry per manual page. List of tuples
# (source start file, name, description, authors, manual section).
man_pages = [
    ('jump', 'JuMP', u'JuMP.jl Documentation',
     [AUTHORS], 1)
]

# If true, show URL addresses after external links.
#man_show_urls = False


# -- Options for Texinfo output ------------------------------------------------

# Grouping the document tree into Texinfo files. List of tuples
# (source start file, target name, title, author,
#  dir menu entry, description, category)
texinfo_documents = [
  ('jump', 'JuMP', u'JuMP.jl Documentation',
   AUTHORS, 'JuMP', 'JUMP - Julia for Mathematical Programming.',
   'Miscellaneous'),
]

# Documents to append as an appendix to all manuals.
#texinfo_appendices = []

# If false, no module index is generated.
#texinfo_domain_indices = True

# How to display URL addresses: 'footnote', 'no', or 'inline'.
#texinfo_show_urls = 'footnote'


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/example.rst <==
.. _simple-example:

Simple Example
^^^^^^^^^^^^^^

In this section we will construct a simple model and explain every step along the way.
The are more complex examples in the ``JuMP/examples/`` `folder <https://github.com/JuliaOpt/JuMP.jl/tree/master/examples>`_. Here is the code we will walk through::

    using JuMP

    m = Model(:Max)
    @defVar(m, 0 <= x <= 2 )
    @defVar(m, 0 <= y <= 30 )

    @setObjective(m, 5x + 3*y )
    @addConstraint(m, 1x + 5y <= 3.0 )
        
    print(m)
        
    status = solve(m)
        
    println("Objective value: ", getObjectiveValue(m))
    println("x = ", getValue(x))
    println("y = ", getValue(y))

Once JuMP is :ref:`installed <jump-installation>`, to use JuMP in your
programs, you just need to say::

    using JuMP

Models are created with the ``Model()`` function. This function takes one
argument, the model sense. The two options are ``:Max`` and ``:Min``::

    m = Model(:Max)

.. note::
   Your model doesn't have to be called m - it's just a name. 
   
.. hint:: 
   The colon ``:`` operator defines a `symbol <http://docs.julialang.org/en/latest/manual/metaprogramming/#symbols>`_.
   
There are a few options for defining a variable, depending on whether you want
to have lower bounds, upper bounds, both bounds, or even no bounds. The following
commands will create two variables, ``x`` and ``y``, with both lower and upper bounds. 
Note the first argument is our model variable ``m``. These variables are associated 
with this model and cannot be used in another model.::

    @defVar(m, 0 <= x <= 2 )
    @defVar(m, 0 <= y <= 30 )

Next we'll set our objective. Note again the ``m``, so we know which model's
objective we are setting! Note also that we don't have a multiplication ``*``
symbol between 5 and our variable ``x`` - Julia is smart enough to not need it!
Feel free to stick with ``*`` if it makes you feel more comfortable, as we have
done with ``3*y``::

    @setObjective(m, 5x + 3*y )

Adding constraints is a lot like setting the objective. Here we create a
less-than-or-equal-to constraint using ``<=``, but we can also create equality
constraints using ``==`` and greater-than-or-equal-to constraints with ``>=``::

    @addConstraint(m, 1x + 5y <= 3.0 )

If you want to see what your model looks like in a human-readable format,
the ``print`` function is defined for models.

::

    print(m)

Models are solved with the ``solve()`` function. This function will not raise
an error if your model is infeasible - instead it will return a flag. In this 
case, the model is feasible so the value of ``status`` will be ``:Optimal``, 
where ``:`` again denotes a symbol. The possible values of ``status``
are described in the `MathProgBase documentation <http://mathprogbasejl.readthedocs.org/en/latest/mathprogbase.html>`_.

::

    status = solve(m)

Finally, we can access the results of our optimization. Getting the objective
value is simple::
    
    println("Objective value: ", getObjectiveValue(m))

To get the value from a variable, we call the ``getValue()`` function. If ``x``
is not a single variable, but instead a range of variables, ``getValue()`` will
return a list. In this case, however, it will just return a single value.

::
    
    println("x = ", getValue(x))
    println("y = ", getValue(y))


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/index.rst <==

.. include:: jump.rst

.. toctree:::maxdepth: 1

   jump


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/installation.rst <==
.. _jump-installation:

------------------
Installation Guide
------------------

This guide will briefly guide you through installing Julia, JuMP and[a] solver[s] of your choice.

Getting Julia
^^^^^^^^^^^^^

At the time of writing this documentation Julia is just about to release version ``0.2``. You should download this version instead of the previous version (``0.1.2``) which is not supported by JuMP or the majority of packages. You can easily build from source on OSX and Linux, but the binaries will work well for most people.

Download links and more detailed instructions are available on the `Julia website <http://julialang.org>`_.

Getting JuMP
^^^^^^^^^^^^

Once you've installed Julia, installing JuMP is simple. Julia has a git-based package system. To use it, open Julia in interactive mode (i.e. ``julia`` at the command line) and use the package manager::

    julia> Pkg.add("JuMP")

This command checks `METADATA.jl <https://github.com/JuliaLang/METADATA.jl/tree/devel>`_ to determine what the most recent version of JuMP is and then downloads it from its repository on GitHub.

Getting Solvers
^^^^^^^^^^^^^^^

Solver support in Julia is currently provided by writing a solver-specific package that provides a very thin wrapper around the solver's C interface and providing a standard interface that JuMP can call. If you are interested in providing an interface to your solver, please get in touch. We currently have interfaces for COIN-OR, Gurobi, and GNU GLPK.

COIN-OR Clp and Cbc
+++++++++++++++++++

Support for Clp and Cbc is provided via `CoinMP <https://projects.coin-or.org/CoinMP>`_ and the `Cbc.jl <https://github.com/mlubin/Cbc.jl>`_ and `Clp.jl <https://github.com/mlubin/Clp.jl>`_ packages. You can install these solvers through the package manager::

    julia> Pkg.add("Cbc")
    julia> Pkg.add("Clp")  # Clp depends on Cbc, so installing Clp first
                           # will install both.

Regarding the CoinMP binary itself, installation will differ by platform:

* Linux - Only option is to build from source, which will happen automatically.
* OS X - Downloads binary via the `Homebrew.jl <https://github.com/staticfloat/Homebrew.jl>`_ package.
* Windows - **Only 32-bit versions of Julia are supported by the COIN solvers at this time**. The 32-bit version of Julia can be used on 64-bit Windows with no issues. Binary download. Will require `Visual Studio 2012 redistributable <http://www.microsoft.com/en-us/download/details.aspx?id=30679>`_ if not already installed.

Clp and Cbc, if available, are the default choice of solver in JuMP. 

Gurobi
++++++

`Gurobi <http://gurobi.com>`_ is an excellent high-performance commercial solver. It supports quadratic objectives and constraints, and is currently the only solver supported by Julia/JuMP with that functionality. Install Gurobi as you normally would and then add the `Gurobi.jl <https://github.com/lindahua/Gurobi.jl>`_ package::

    julia> Pkg.add("Gurobi")

.. note::
   Previously versions of Gurobi.jl required adding environmental variables but it should now "just work" out-of-the-box.

.. warning::
   If you are using 64-bit Gurobi, you must use 64-bit Julia (and similarly with 32-bit Gurobi).
  
The Gurobi package README contains examples of how to use Gurobi within JuMP.

GLPK
++++

Installing `GLPK <https://github.com/carlobaldassi/GLPK.jl>`_ is a bit more involved than can be covered here - see the `documentation <https://gplkjl.readthedocs.org/en/latest/glpk.html>`_ for more information.





==> anc/JuMPSection2/JuliaPackages/JuMP/doc/jump.rst <==
===========================================
JuMP --- Julia for Mathematical Programming
===========================================

.. module:: JuMP
   :synopsis: Julia for Mathematical Programming

`JuMP <https://github.com/JuliaOpt/JuMP.jl>`_ is a domain-specific modeling language for 
`mathematical programming <http://en.wikipedia.org/wiki/Mathematical_optimization>`_ 
embedded in `Julia <http://julialang.org/>`_. It currently supports a number
of open-source and commercial solvers (`COIN Clp <https://projects.coin-or.org/Clp>`_,
`COIN Cbc <https://projects.coin-or.org/Cbc>`_, `GNU GLPK <http://www.gnu.org/software/glpk/>`_,
and `Gurobi <http://www.gurobi.com>`_) via a generic solver-independent 
interface provided by the `MathProgBase <https://github.com/mlubin/MathProgBase.jl>`_
package. One the best features of JuMP is its speed - benchmarking has shown
that it can create problems at similar speeds to special-purpose modeling
languages such as `AMPL <http://www.ampl.com/>`_ while maintaining the expressiveness
of a generic high-level programming language.

If you are familiar with Julia you can get started quickly by using the
package manager to install JuMP::

    julia> Pkg.add("JuMP")

And a solver, e.g.::

    julia> Pkg.add("Clp")  # Will install Cbc as well

Then read the :ref:`quick-start` and/or see a :ref:`simple-example`. We also
have details of the functions and types defined by JuMP.
If you are new to Julia or want more details, read on to the next section.

.. Full installation guide, with solvers
.. include:: installation.rst

.. Outlines key functionality of JuMP
.. include:: quickstart.rst

.. Beginning of Reference section
.. First up, Model
.. include:: refmodel.rst
.. Variable
.. include:: refvariable.rst
.. Expressions, Constraints
.. include:: refexpr.rst

----------
References
----------

Further discussion of the design of JuMP in the context of existing domain-specific languages for mathematical programming, together with extensive benchmarks, is given in [1]_.   


.. [1] M. Lubin and I. Dunning, "Computing in Operations Research using Julia", May 2013, under review. `Preprint <http://www.optimization-online.org/DB_HTML/2013/05/3883.html>`_


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/quickstart.rst <==
.. _quick-start:

-----------------
Quick Start Guide
-----------------

This quick start guide will introduce the main concepts of JuMP.
If you are familiar with another modeling language embedded in a high-level
language such as PuLP (Python) or a solver-specific interface you will find
most of this familiar, with the exception of *macros*. A deep understanding
of macros is not essential, but if you would like to know more please see
the `Julia documentation <http://docs.julialang.org/en/latest/manual/metaprogramming/>`_.
If you are coming from an AMPL or similar background, you may find some of
the concepts novel but the general appearance will still be familiar.


Creating a Model
^^^^^^^^^^^^^^^^

**Models** are Julia objects. When they are created you can define the sense
of the objective::

    m = Model(:Min)  # Alternatively, :Max

All variables and constraints are associated with a ``Model`` object. For
a list of all functions related to ``Model``, including how to change the 
default solver and set solver parameters, see :ref:`ref-model`.


Defining Variables
^^^^^^^^^^^^^^^^^^

**Variables** are also Julia objects, and are defined using the ``@defVar``
macro. The first argument will always be the ``Model`` to associate this
variable with. In the examples below we assume ``m`` is already defined.
The second argument is an expression that declares the variable name and
optionally allows specification of lower and upper bounds. For example::

    @defVar(m, x )              # No bounds
    @defVar(m, x >= lb )        # Lower bound only (note: 'lb <= x' is not valid)
    @defVar(m, x <= ub )        # Upper bound only
    @defVar(m, lb <= x <= ub )  # Lower and upper bounds

All these variations introduce a new variable ``x`` in the local scope.
The names of your variables must be valid Julia variable names. 
For information about common operations on variables, e.g. changing their 
bounds, see the :ref:`ref-variable` section.

**Integer** and **binary** restrictions can optionally be specified with a
third argument, ``Int`` or ``Bin``.

To create arrays of variables we append brackets to the variable name.
For example::

    @defVar(m, x[1:M,1:N] >= 0 )

will create an ``M`` by ``N`` array of variables. Both ranges and arbitrary
iterable sets are supported as index sets. Currently we only support ranges
of the form ``a:b`` where ``a`` is an explicit integer, not a variable.
Using ranges will generally be faster than using arbitrary symbols. You can
mix both ranges and lists of symbols, as in the following example::

    s = ["Green", "Blue"]
    @defVar(m, x[-10:10,s], Int )
    # e.g. x[-4, "Green"]

Finally, bounds can depend on variable indices::

    @defVar(m, x[i=1:10] >= i )


Objective and Constraints
^^^^^^^^^^^^^^^^^^^^^^^^^

JuMP allows users to use a natural notation to describe linear expressions.
There are two ways to do so. The first is very similar to other modeling
languages and has no restrictions. The second utilizes Julia's powerful
metaprogramming features to get excellent performance even for large problems,
but has some restrictions on how they can be used.

To add constraints in the first way, use the ``addConstraint()`` and ``setObjective()``
functions, e.g.::

    setObjective(m, 5x + 22y + (x+y)/2)
    addConstraint(m, y + z == 4)  # Other options: <= and >=

The second way is visually very similar, and uses the ``@addConstraint`` and ``@setObjective``
macros, e.g.::

    @addConstraint(m, x[i] - s[i] <= 0)  
    @setObjective(m, sum{x[i], i=1:numLocation} )
    
There is one key restriction on the form of the expression in the second case:
*if there is a product between coefficients and variables, the variables must appear last*. 
That is, Coefficient times Variable is good, but Variable times Coefficient is bad::

   @addConstraint(m, x[i]*5 >= 2)  # Causes an error
   @addConstraint(m, 5*x[i] >= 2)  # No problems

However, division by constants is supported.

You may have noticed a special ``sum{}`` operator above. This is defined only for
the second kind of function. The syntax is of the form::

	sum{expression, i = I1, j = I2, ...}

which is equivalent to::

    a = AffExpr()  # Create a new empty affine expression
    for i = I1
        for j = I2
            ...
            a += expression
            ...
        end
    end

You can also put a condition in::

    sum{expression, i = I1, j = I2, ...; cond} 

which is equivalent to::

    a = AffExpr()
    for i = I1
        for j = I2
            ...
            if cond
                a += expression
            end
            ...
        end
    end


.. Walks through a simple example
.. include:: example.rst


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/refexpr.rst <==
.. _ref-expr:

---------------------------
Expressions and Constraints
---------------------------

Constructor
^^^^^^^^^^^

``AffExpr`` is an affine expression type defined by JuMP. It has three fields: 
a vector of coefficients, a vector of variables, and a constant. Apart from
a default constructor that takes no arguments, it also has a full constructor that
can be useful if you want to manually build an affine expression::

    aff = AffExpr([3.0, 4.0], [x, z], 2.0)  # 3x + 4z + 2

Note that the coefficients must be floating point numbers. The matching
constraint for ``AffExpr`` is ``LinearConstraint`` which is defined by an
``AffExpr`` and a lower and upper bound. If a solver interface does not
support range constraints, this will automatically translated into two
constraints at solve time. Constructing constraints manually is not an
expected behavior and won't add the constraint to a model automatically.
See below for the correct methods.


There is also ``QuadExpr`` for quadratic expressions type that also provides
a default constructor that takes no arguments and a full constructor. There
are four fields: two vectors of variables, a vector of coefficients, and the
affine part of the expression. This is best explained by example::

    aff = AffExpr([3.0, 4.0], [x, z], 2.0)  # 3x + 4z + 2
    quad = QuadExpr([x,y],[x,z],[3.0,4.0],aff)  # 3x^2 + 4yz + 3x + 4z + 2

The corresponding constraint is ``QuadConstraint``, which is expected to
be a convex quadratic constraint.

Methods
^^^^^^^

* ``@addConstraint(m::Model, con)`` - efficient way to add linear constraints.
  Uses macros and thus does not yet support quadratic constraints.
* ``addConstraint(m::Model, con)`` - general way to add linear and quadratic
  constraints.

Constraint References
^^^^^^^^^^^^^^^^^^^^^

In order to manipulate constraints after creation, it is necessary to maintain
a reference. For linear constraints both ``@addConstraint`` and ``addConstraint``
return an object of type ``ConstraintRef{LinearConstraint}``. To facilitate
the storage of these we provide the convenience macro, e.g.::

    @defConstrRef constraintName[1:3]

That behaves like ``@defVar``. You can then iterate over constraints and store
references in this structure, e.g.::

    @defVar(m, x[1:5] >= 0)
    @defConstrRef myCons[1:5]
    for i = 1:5
      myCons[i] = @addConstraint(m, x[i] >= i)
    end

To obtain the dual of a constraint, call ``getDual`` on the constraint reference::
    
    println(getDual(myCons[1]))

Dual information is unavailable for MIPs and has not yet been implemented for quadratic constraints.


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/refmodel.rst <==
.. _ref-model:

------
Models
------

Constructor
^^^^^^^^^^^

``Model`` is a type defined by JuMP. All variables and constraints are 
associated with a ``Model`` object. It has a constructor that takes 
one required argument, the objective sense. The objective sense must be 
one of the symbols ``:Min`` or ``:Max``::

    m = Model(:Min)
    m = Model(:Max)

The constructor also accepts two optional keyword arguments, ``lpsolver``,
and ``mipsolver``, which can be used to change the default solver behavior.

``lpsolver`` must be an ``AbstractMathProgSolver`` object, which is constructed as follows::

    solver = solvername(Option1=Value1, Option2=Value2, ...)

where ``solvername`` is one of the supported LP solvers (``ClpSolver``, ``GLPKSolverLP``, and ``GurobiSolver``). To use these objects, the corresponding modules (``Clp``, ``GLPKMathProgInterface``, and ``Gurobi``, respectively) must be first loaded. All options are solver-dependent; see corresponding solver packages for more information. 

``mipsolver`` must also be an ``AbstractMathProgSolver`` object which supports integer variables. The currently supported solvers are ``CbcSolver`` (in the ``Cbc`` package), ``GLPKSolverMIP`` (in the ``GLPKMathProgInterface`` package), and ``GurobiSolver`` (in the ``Gurobi`` package).

.. note::
    Currently, the ``mipsolver`` solver is used for any problem with integer variables present. The ``lpsolver`` solver is used for all other problems, including those with continuous variables and **quadratic objectives and/or constraints**.

As an example, we can create a ``Model`` object that will use GLPK's
exact solver for LPs as follows::
    
    m = Model(:Min, lpsolver = GLPKSolverLP(method=:Exact))


Methods
^^^^^^^

**General**

* ``getNumVars(m::Model)`` - returns the number of variables associated with the ``Model m``.
* ``getNumConstraints(m::Model)`` - returns the number of constraints associated with the ``Model m``.

**Objective**

* ``getObjective(m::Model)`` - returns the objective function as a ``QuadExpr``.
* ``setObjective(m::Model, a::AffExpr)``, ``setObjective(m::Model, q::QuadExpr)`` - sets the objective function to ``a`` and ``q`` respectively.
* ``getObjectiveSense(m::Model)`` - returns objective sense, either ``:Min`` or ``:Max``.
* ``setObjectiveSense(m::Model, newSense::Symbol)`` - sets the objective sense (``newSense`` is either ``:Min`` or ``:Max``).
* ``getObjectiveValue(m::Model)`` - returns objective value after a call to ``solve``.

**Output**

* ``writeLP(m::Model, filename::String)`` - write the model to ``filename`` in the LP file format.
* ``writeMPS(m::Model, filename::String)`` - write the model to ``filename`` in the MPS file format.


Quadratic Objectives
^^^^^^^^^^^^^^^^^^^^

Quadratic objectives are supported by JuMP but currently the only supported
solver is ``Gurobi``. The other issue is that the ``@setObjective`` macro
**does not yet support quadratic terms**, but you may use instead the (slower)
``setObjective`` function::

    m = Model(:Min)
    @defVar(m, 0 <= x <= 2 )
    @defVar(m, 0 <= y <= 30 )

    setObjective(m, x*x+ 2x*y + y*y )  # Cannot use macro
    @addConstraint(m, x + y >= 1 )
      
    print(m)

    status = solve(m)


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/refvariable.rst <==
.. _ref-variable:

---------
Variables
---------

Variables, also known as columns or decision variables, are the results of the optimization.

Constructors
^^^^^^^^^^^^

The primary way to create variables is with the ``@defVar`` macro.
The first argument will always be a ``Model``. In the examples below we assume
``m`` is already defined. The second argument is an expression that declares
the variable name and optionally allows specification of lower and upper bounds.

::

    @defVar(m, x )              # No bounds
    @defVar(m, x >= lb )        # Lower bound only (note: 'lb <= x' is not valid)
    @defVar(m, x <= ub )        # Upper bound only
    @defVar(m, lb <= x <= ub )  # Lower and upper bounds

All these variations create a new local variable, in this case ``x``. 
The names of your variables must be valid Julia variable names.
Integer and binary restrictions can optionally be specified with a third argument, ``Int`` or ``Bin``.

To create arrays of variables we append brackets to the variable name.

::

    @defVar(m, x[1:M,1:N] >= 0 )

will create an ``M`` by ``N`` array of variables. Both ranges and arbitrary
iterable sets are supported as index sets. Currently we only support ranges
of the form ``a:b`` where ``a`` is an explicit integer, not a variable. Using
ranges will generally be faster than using arbitrary symbols. You can mix both
ranges and lists of symbols, as in the following example::

    s = ["Green","Blue"]
    @defVar(m, x[-10:10,s] , Int)
    x[-4,"Green"]

Bounds can depend on variable indices::

    @defVar(m, x[i=1:10] >= i )

Finally, variables can be constructed manually, one-by-one::

    x = Variable(m::Model, lower::Number, upper::Number, category::Int, name::String)
    x = Variable(m::Model, lower::Number, upper::Number, category::Int)

but this is not considered idiomatic JuMP code.

Methods
^^^^^^^

**Bounds**

* ``setLower(x::Variable, lower::Number)``, ``getLower(x::Variable)`` - Set/get the lower bound of a variable.
* ``setUpper(x::Variable, upper::Number)``, ``getUpper(x::Variable)`` - Set/get the upper bound of a variable.

**Values After Solution**

* ``getValue(x)`` - Get the value of this variable in the solution. If ``x`` is a single variable, this will simply return a number. If ``x`` is indexable then it will return an indexable dictionary of values.
* ``getDual(x)`` - Get the reduced cost of this variable in the solution. Similar behavior to ``getValue`` for indexable variables.

**Names**

Variables (in the sense of columns) can have internal names (different from the Julia variable name) that can be used for writing models to file. This feature is disabled for performance reasons, but will be added if there is demand or a special use case.

* ``setName(x::Variable, newName)``, ``getName(x::Variable)`` - Set/get the variable's internal name.


==> anc/JuMPSection2/JuliaPackages/JuMP/doc/requirements.txt <==
-e git+https://github.com/JuliaLang/JuliaDoc.git#egg=JuliaDoc


==> anc/JuMPSection2/JuliaPackages/JuMP/examples/basic.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################
# basic.jl
#
# Solves a simple LP:
# max 5x + 3y
#  st 1x + 5y <= 3
#      0 <= x <= 2
#      0 <= y <= 20
#############################################################################

using JuMP

m = Model(:Max)

@defVar(m, 0 <= x <= 2)
@defVar(m, 0 <= y <= 30)

@setObjective(m, 5x + 3y)
@addConstraint(m, 1x + 5y <= 3.0)
    
print(m)
    
status = solve(m)
    
println("Objective value: ", getObjectiveValue(m))
println("x = ", getValue(x))
println("y = ", getValue(y))


==> anc/JuMPSection2/JuliaPackages/JuMP/examples/diet.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################
# diet.jl
#
# Solve the classic "diet problem".
# Based on 
#  http://www.gurobi.com/documentation/5.6/example-tour/diet_cpp_cpp
#############################################################################

using JuMP

function PrintSolution(status, foods, buy)
  println("RESULTS:")
  if status == :Optimal
    for i = 1:length(foods)
      println("  $(foods[i]) = $(getValue(buy[i]))")
    end
  else
    println("  No solution")
  end
  println("")
end

function SolveDiet()
  
  # Nutrition guidelines
  numCategories = 4
  categories = ["calories", "protein", "fat", "sodium"]
  minNutrition = [1800, 91, 0, 0]
  maxNutrition = [2200, Inf, 65, 1779]

  # Foods
  numFoods = 9
  foods = ["hamburger", "chicken", "hot dog", "fries",
           "macaroni", "pizza", "salad", "milk", "ice cream"]
  cost = [2.49, 2.89, 1.50, 1.89, 2.09, 1.99, 2.49, 0.89, 1.59]
  nutritionValues = [410 24 26 730;
                     420 32 10 1190;
                     560 20 32 1800;
                     380  4 19 270;
                     320 12 10 930;
                     320 15 12 820;
                     320 31 12 1230;
                     100  8 2.5 125;
                     330  8 10 180]

  # Build model
  m = Model(:Min)
 
  # Variables for nutrition info
  @defVar(m, minNutrition[i] <= nutrition[i=1:numCategories] <= maxNutrition[i])
  # Variables for which foods to buy
  @defVar(m, buy[i=1:numFoods] >= 0)
 
  # Objective - minimize cost
  @setObjective(m, sum{cost[i]*buy[i], i=1:numFoods})

  # Nutrition constraints
  for j = 1:numCategories
    @addConstraint(m, sum{nutritionValues[i,j]*buy[i], i=1:numFoods} == nutrition[j])
  end

  # Solve
  println("Solving original problem...")
  status = solve(m)
  PrintSolution(status, foods, buy)
  
  # Limit dairy
  @addConstraint(m, buy[8] + buy[9] <= 6)
  println("Solving dairy-limited problem...")
  status = solve(m)
  PrintSolution(status, foods, buy)

end

SolveDiet()



==> anc/JuMPSection2/JuliaPackages/JuMP/examples/knapsack.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################
# knapsack.jl
#
# Solves a simple knapsack problem:
# max sum(p_j x_j)
#  st sum(w_j x_j) <= C
#     x binary
#############################################################################

using JuMP

# Maximization problem
m = Model(:Max)

@defVar(m, x[1:5], Bin)

profit = [ 5, 3, 2, 7, 4 ]
weight = [ 2, 8, 4, 2, 5 ]
capacity = 10

# Objective: maximize profit
@setObjective(m, sum{profit[i]*x[i], i=1:5} )

# Constraint: can carry all
@addConstraint(m, sum{weight[i]*x[i], i=1:5} <= capacity)

# Solve problem using MIP solver
status = solve(m)

println("Objective is: ", getObjectiveValue(m))
println("Solution is:")
for i = 1:5
  println("x", i, " = ", getValue(x[i]))
end


==> anc/JuMPSection2/JuliaPackages/JuMP/examples/qcp.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################
# qcp.jl
#
# A simple quadratically constrained probgram
# Based on http://www.gurobi.com/documentation/5.5/example-tour/node25
#############################################################################

using JuMP

# Only solver supported that can solve QCPs so far is Gurobi.
if Pkg.installed("Gurobi") == nothing
  error("Must have Gurobi available for quadratic constraints")
else
  using Gurobi
end

# Maximization problem
m = Model(:Max, lpsolver=GurobiSolver())

# Need nonnegativity for (rotated) second-order cone
@defVar(m, x)
@defVar(m, y >= 0)
@defVar(m, z >= 0)

# Maximize x
@setObjective(m, x)

# Subject to 1 linear and 2 nonlinear constraints
addConstraint(m, x + y + z == 1)
addConstraint(m, x*x + y*y - z*z <= 0)
addConstraint(m, x*x - y*z <= 0)

# Print the model to check correctness
print(m)

# Solve with Gurobi
status = solve(m)

# Solution
println("Objective value: ", getObjectiveValue(m))
println("x = ", getValue(x))
println("y = ", getValue(y))


==> anc/JuMPSection2/JuliaPackages/JuMP/examples/sudoku.csv <==
3, 1, 0, 0, 5, 8, 0, 0, 4
0, 0, 9, 3, 2, 0, 0, 0, 0
0, 2, 5, 1, 0, 4, 0, 9, 0
0, 0, 0, 0, 0, 0, 3, 8, 9
0, 0, 8, 0, 0, 0, 5, 0, 0
5, 4, 6, 0, 0, 0, 0, 0, 0
0, 8, 0, 2, 0, 3, 6, 5, 0
0, 0, 0, 0, 7, 1, 4, 0, 0
7, 0, 0, 4, 8, 0, 0, 2, 1


==> anc/JuMPSection2/JuliaPackages/JuMP/examples/sudoku.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################
# sudoku.jl
# A sudoku solver that uses a MIP to find solutions
#
# We have binary variables x[i,j,k] which, if = 1, say that cell (i,j)
# contains the number k
# The constraints are:
# 1 - Each row contains each number exactly once
# 2 - Each column contains each number exactly once
# 3 - Each 3x3 subgrid contains each number exactly once
# and the obvious one that
# 4 - Each cell has one value only
# We will take the initial grid as a CSV file, where 0s are "blanks
#############################################################################

using JuMP

# Load data
function LoadData(filepath)
  fp = open(filepath, "r")
  initgrid = zeros(Int,9,9)
  for row in 1:9
    line = readline(fp)
    initgrid[row,:] = int(split(line,","))
  end
  return initgrid
end

# Solve model
function SolveModel(initgrid)
  m = Model(:Max)  # Feasibility problem, so sense not important

  @defVar(m, 0 <= x[1:9, 1:9, 1:9] <= 1, Int)

  for val in 1:9
    for dim1 in 1:9
      # Constraint 1 - Each row...
      @addConstraint(m, sum{x[dim1, dim2, val], dim2=1:9} == 1)
      # Constraint 2 - Each column...
      @addConstraint(m, sum{x[dim2, dim1, val], dim2=1:9} == 1)
    end
  end

  # Constraint 3 - Each sub-grid...
  for i in 0:3:6
    for j in 0:3:6
      for val in 1:9
        @addConstraint(m, sum{x[i+off1, j+off2, val], off1=1:3, off2=1:3} == 1)
      end
    end
  end

  # Constraint 4 - Cells...
  for row in 1:9
    for col in 1:9
      @addConstraint(m, sum{x[row, col, val], val=1:9} == 1)
    end
  end

  # Initial solution
  for row in 1:9
    for col in 1:9
      if initgrid[row,col] != 0
        @addConstraint(m, x[row, col, initgrid[row, col]] == 1)
      end
    end
  end

  # Solve it
  status = solve(m)
  
  # Check solution
  if status == :Infeasible
    error("No solution found!")
  else
    mipSol = getValue(x)
    sol = zeros(Int,9,9)
    for row in 1:9
      for col in 1:9
        for val in 1:9
          if mipSol[row, col, val] >= 0.9
            sol[row, col] = val
          end
        end
      end
    end
    return sol
  end

end

# Initialization
if length(ARGS) != 1
  error("Expected one argument: the initial solution, e.g. julia sudoku.jl sudoku.csv")
end

# Solve
sol = SolveModel(LoadData(ARGS[1]))

# Display solution
println("Solution:")
println("[-----------------------]")
for row in 1:9
  print("[ ")
  for col in 1:9
    print("$(sol[row,col]) ")
    if col % 3 == 0 && col < 9
      print("| ")
    end
  end
  println("]")
  if row % 3 == 0
    println("[-----------------------]")
  end
end



==> anc/JuMPSection2/JuliaPackages/JuMP/examples/sudokuhard.csv <==
5, 4, 0, 0, 0, 3, 1, 0, 0
0, 8, 0, 4, 0, 1, 0, 0, 6
0, 0, 0, 5, 0, 0, 0, 2, 0
0, 7, 0, 0, 0, 0, 6, 0, 0
0, 0, 4, 0, 0, 0, 9, 0, 0
0, 0, 6, 0, 0, 0, 0, 3, 0
0, 5, 0, 0, 0, 4, 0, 0, 0
1, 0, 0, 2, 0, 8, 0, 7, 0
0, 0, 2, 7, 0, 0, 0, 1, 9


==> anc/JuMPSection2/JuliaPackages/JuMP/examples/urbanplan.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################
# urbanplan.jl
#
# An "urban planning" problem.
# Based on 
#  http://puzzlor.editme.com/urbanplanning
#############################################################################

using JuMP

function SolveUrban()

  m = Model(:Max)

  # x is indexed by row and column
  @defVar(m, 0 <= x[1:5,1:5] <= 1, Int)

  # y is indexed by R or C, and the points
  # JuMP allows indexing on arbitrary sets
  rowcol = ["R","C"]
  points = [+5,+4,+3,-3,-4,-5]
  @defVar(m, 0 <= y[rowcol,points,i=1:5] <= 1, Int)

  # Objective - combine the positive and negative parts
  @setObjective(m, sum{
    3*(y["R", 3,i] + y["C", 3,i]) 
  + 1*(y["R", 4,i] + y["C", 4,i]) 
  + 1*(y["R", 5,i] + y["C", 5,i]) 
  - 3*(y["R",-3,i] + y["C",-3,i]) 
  - 1*(y["R",-4,i] + y["C",-4,i])
  - 1*(y["R",-5,i] + y["C",-5,i]), i=1:5})

  # Constrain the number of residential lots
  @addConstraint(m, sum{x[i,j], i=1:5, j=1:5} == 12)

  # Add the constraints that link the auxiliary y variables
  # to the x variables
  # Rows
  for i = 1:5
    @addConstraint(m, y["R", 5,i] <=   1/5*sum{x[i,j], j=1:5}) # sum = 5
    @addConstraint(m, y["R", 4,i] <=   1/4*sum{x[i,j], j=1:5}) # sum = 4
    @addConstraint(m, y["R", 3,i] <=   1/3*sum{x[i,j], j=1:5}) # sum = 3
    @addConstraint(m, y["R",-3,i] >= 1-1/3*sum{x[i,j], j=1:5}) # sum = 2
    @addConstraint(m, y["R",-4,i] >= 1-1/2*sum{x[i,j], j=1:5}) # sum = 1
    @addConstraint(m, y["R",-5,i] >= 1-1/1*sum{x[i,j], j=1:5}) # sum = 0
  end
  # Columns
  for j = 1:5
    @addConstraint(m, y["C", 5,j] <=   1/5*sum{x[i,j], i=1:5}) # sum = 5
    @addConstraint(m, y["C", 4,j] <=   1/4*sum{x[i,j], i=1:5}) # sum = 4
    @addConstraint(m, y["C", 3,j] <=   1/3*sum{x[i,j], i=1:5}) # sum = 3
    @addConstraint(m, y["C",-3,j] >= 1-1/3*sum{x[i,j], i=1:5}) # sum = 2
    @addConstraint(m, y["C",-4,j] >= 1-1/2*sum{x[i,j], i=1:5}) # sum = 1
    @addConstraint(m, y["C",-5,j] >= 1-1/1*sum{x[i,j], i=1:5}) # sum = 0
  end

  # Solve it with the default solver (CBC)
  status = solve(m)
  if status == :Infeasible
    error("Solver couldn't find solution!")
  end

  # Print results
  println("Best objective: $(round(getObjectiveValue(m)))")
  println(getValue(x))
end

SolveUrban()


==> anc/JuMPSection2/JuliaPackages/JuMP/src/JuMP.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################

import Base.getindex
import Base.setindex!
import Base.print
import Base.show

module JuMP

# Use the standard solver interface for LPs and MIPs
using MathProgBase
require(joinpath(Pkg.dir("MathProgBase"),"src","MathProgSolverInterface.jl"))
using MathProgSolverInterface

importall Base

export
# Objects
  Model, Variable, AffExpr, QuadExpr, LinearConstraint, QuadConstraint, MultivarDict,
# Functions
  # Relevant to all
  print,show,
  # Model related
  getNumVars, getNumConstraints, getObjectiveValue, getObjective,
  getObjectiveSense, setObjectiveSense, writeLP, writeMPS, setObjective,
  addConstraint, addVar, addVars, solve,
  # Variable
  setName, getName, setLower, setUpper, getLower, getUpper, getValue,
  getDual,
  # Expressions and constraints
  affToStr, quadToStr, conToStr,
  
# Macros and support functions
  @addConstraint, @defVar, 
  @defConstrRef, @setObjective, addToExpression

include("JuMPDict.jl")
include("utils.jl")

###############################################################################
# Constants
const CONTINUOUS = 0
const INTEGER = 1
const BINARY = 2
export CONTINUOUS, INTEGER, BINARY

###############################################################################
# Model class
# Keeps track of all model and column info
type Model
  obj#::QuadExpr
  objSense::Symbol
  
  linconstr#::Vector{LinearConstraint}
  quadconstr
  
  # Column data
  numCols::Int
  colNames::Vector{String}
  colLower::Vector{Float64}
  colUpper::Vector{Float64}
  colCat::Vector{Int}
  
  # Solution data
  objVal
  colVal::Vector{Float64}
  redCosts::Vector{Float64}
  linconstrDuals::Vector{Float64}
  # internal solver model object
  internalModel
  # Solver+option objects from MathProgBase
  lpsolver::AbstractMathProgSolver
  mipsolver::AbstractMathProgSolver
end

# Default constructor
function Model(sense::Symbol;lpsolver=MathProgBase.defaultLPsolver,mipsolver=MathProgBase.defaultMIPsolver)
  if (sense != :Max && sense != :Min)
     error("Model sense must be :Max or :Min")
  end
  Model(QuadExpr(),sense,LinearConstraint[], QuadConstraint[],
        0,String[],Float64[],Float64[],Int[],
        0,Float64[],Float64[],Float64[],nothing,lpsolver,mipsolver)
end

# Getters/setters
getNumVars(m::Model) = m.numCols
getNumConstraints(m::Model) = length(m.linconstr)
getObjectiveValue(m::Model) = m.objVal
getObjectiveSense(m::Model) = m.objSense
function setObjectiveSense(m::Model, newSense::Symbol)
  if (newSense != :Max && newSense != :Min)
    error("Model sense must be :Max or :Min")
  end
  m.objSense = newSense
end

# Pretty print
function print(io::IO, m::Model)
  println(io, string(m.objSense," ",quadToStr(m.obj)))
  println(io, "Subject to: ")
  for c in m.linconstr
    println(io, conToStr(c))
  end
  for c in m.quadconstr
    println(io, conToStr(c))
  end
  for i in 1:m.numCols
    print(io, m.colLower[i])
    print(io, " <= ")
    print(io, (m.colNames[i] == "" ? string("_col",i) : m.colNames[i]))
    print(io, " <= ")
    println(io, m.colUpper[i])
  end
end
show(io::IO, m::Model) = print(m.objSense == :Max ? "Maximization problem" :
                                                     "Minimization problem") 
                                                     # What looks good here?

###############################################################################
# Variable class
# Doesn't actually do much, just a pointer back to the model
type Variable
  m::Model
  col::Int
end

function Variable(m::Model,lower::Number,upper::Number,cat::Int,name::String)
  m.numCols += 1
  push!(m.colNames, name)
  push!(m.colLower, convert(Float64,lower))
  push!(m.colUpper, convert(Float64,upper))
  push!(m.colCat, cat)
  return Variable(m, m.numCols)
end

Variable(m::Model,lower::Number,upper::Number,cat::Int) =
  Variable(m,lower,upper,cat,"")

# Name setter/getters
setName(v::Variable,n::String) = (v.m.colNames[v.col] = n)
getName(v::Variable) = (v.m.colNames[v.col] == "" ? string("_col",v.col) : v.m.colNames[v.col])
getName(m::Model, col) = (m.colNames[col] == "" ? string("_col",col) : m.colNames[col])
print(io::IO, v::Variable) = print(io, getName(v))
show(io::IO, v::Variable) = print(io, getName(v))

# Bound setter/getters
setLower(v::Variable,lower::Number) = (v.m.colLower[v.col] = convert(Float64,lower))
setUpper(v::Variable,upper::Number) = (v.m.colUpper[v.col] = convert(Float64,upper))
getLower(v::Variable) = v.m.colLower[v.col]
getUpper(v::Variable) = v.m.colUpper[v.col]

# Value setter/getter
function setValue(v::Variable, val::Number)
  if length(v.m.colVal) < v.col
    resize!(v.m.colVal,v.m.numCols)
  end
  v.m.colVal[v.col] = val
end

function getValue(v::Variable) 
  if length(v.m.colVal) < getNumVars(v.m)
    error("Variable values not available. Check that the model was properly solved.")
  end
  return v.m.colVal[v.col]
end

# Dual value (reduced cost) getter
function getDual(v::Variable) 
  if length(v.m.redCosts) < getNumVars(v.m)
    error("Variable bound duals (reduced costs) not available. Check that the model was properly solved and no integer variables are present.")
  end
  return v.m.redCosts[v.col]
end

###############################################################################
# Generic affine expression class
# Holds a vector of tuples (Var, Coeff)
type GenericAffExpr{CoefType,VarType}
  vars::Array{VarType,1}
  coeffs::Array{CoefType,1}
  constant::CoefType
end

typealias AffExpr GenericAffExpr{Float64,Variable}

AffExpr() = AffExpr(Variable[],Float64[],0.)

function setObjective(m::Model, a::AffExpr)
  m.obj = QuadExpr()
  m.obj.aff = a
end

print(io::IO, a::AffExpr) = print(io, affToStr(a))
show(io::IO, a::AffExpr) = print(io, affToStr(a))

function affToStr(a::AffExpr, showConstant=true)
  if length(a.vars) == 0
    if showConstant
      return string(a.constant)
    else
      return "0.0"
    end
  end

  # Get reference to model
  m = a.vars[1].m

  # Collect like terms
  indvec = IndexedVector(Float64,m.numCols)
  for ind in 1:length(a.vars)
    addelt(indvec, a.vars[ind].col, a.coeffs[ind])
  end

  elm = 0
  termStrings = Array(UTF8String, 2*length(a.vars))
  for i in 1:indvec.nnz
    idx = indvec.nzidx[i]
    if abs(indvec.elts[idx]) > 1e-20
      if elm == 0
        elm += 1
        termStrings[1] = "$(indvec.elts[idx]) $(getName(m,idx))"
      else 
        if indvec.elts[idx] < 0
          termStrings[2*elm] = " - "
        else
          termStrings[2*elm] = " + "
        end
        termStrings[2*elm+1] = "$(abs(indvec.elts[idx])) $(getName(m,idx))"
        elm += 1
      end
    end
  end

  if elm == 0
    ret = "0.0"
  else
    # And then connect them up with +s
    ret = join(termStrings[1:(2*elm-1)])
  end
  
  if abs(a.constant) >= 0.000001 && showConstant
    if a.constant < 0
      ret = string(ret, " - ", abs(a.constant))
    else
      ret = string(ret, " + ", a.constant)
    end
  end
  return ret
end

###############################################################################
# QuadExpr class
# Holds a vector of tuples (Var, Var, Coeff), as well as an AffExpr
type QuadExpr
  qvars1::Vector{Variable}
  qvars2::Vector{Variable}
  qcoeffs::Vector{Float64}
  aff::AffExpr
end

QuadExpr() = QuadExpr(Variable[],Variable[],Float64[],AffExpr())

setObjective(m::Model, q::QuadExpr) = (m.obj = q)

print(io::IO, q::QuadExpr) = print(io, quadToStr(q))
show(io::IO, q::QuadExpr) = print(io, quadToStr(q))

function quadToStr(q::QuadExpr)
  if length(q.qvars1) == 0
    return affToStr(q.aff)
  end

  termStrings = Array(UTF8String, 2*length(q.qvars1))
  if length(q.qvars1) > 0
    if q.qcoeffs[1] < 0
      termStrings[1] = "-"
    else
      termStrings[1] = ""
    end
    for ind in 1:length(q.qvars1)
      if ind >= 2
        if q.qcoeffs[ind] < 0
          termStrings[2*ind-1] = " - "
        else 
          termStrings[2*ind-1] = " + "
        end
      end
      if q.qvars1[ind].col == q.qvars2[ind].col
        # Squared term
        termStrings[2*ind] = string(abs(q.qcoeffs[ind])," ",
                                    getName(q.qvars1[ind]),"²")
      else
        # Normal term
        termStrings[2*ind] = string(abs(q.qcoeffs[ind])," ",
                                    getName(q.qvars1[ind]),"*",
                                    getName(q.qvars2[ind]))
      end
    end
  end
  ret = join(termStrings)

  if q.aff.constant == 0 && length(q.aff.vars) == 0
    return ret
  else
    aff = affToStr(q.aff)
    if aff[1] == '-'
      return string(ret, " - ", aff[2:end])
    else
      return string(ret, " + ", aff)
    end
  end
end

##########################################################################
# JuMPConstraint
# abstract base for constraint types
abstract JuMPConstraint

##########################################################################
# LinearConstraint class
# An affine expression with lower bound (possibly -Inf) and upper bound (possibly Inf).
type LinearConstraint <: JuMPConstraint
  terms::AffExpr
  lb::Float64
  ub::Float64
end

LinearConstraint(terms::AffExpr,lb::Number,ub::Number) =
  LinearConstraint(terms,float(lb),float(ub))

function addConstraint(m::Model, c::LinearConstraint)
  push!(m.linconstr,c)
  return ConstraintRef{LinearConstraint}(m,length(m.linconstr))
end

print(io::IO, c::LinearConstraint) = print(io, conToStr(c))
show(io::IO, c::LinearConstraint) = print(io, conToStr(c))

function sense(c::LinearConstraint) 
  if c.lb != -Inf
    if c.ub != Inf
      if c.ub == c.lb
        return :(==)
      else
        return :range
      end
    else
        return :>=
    end
  else
    @assert c.ub != Inf
    return :<=
  end
end

function rhs(c::LinearConstraint)
  s = sense(c)
  @assert s != :range
  if s == :<=
    return c.ub
  else
    return c.lb
  end
end

function conToStr(c::LinearConstraint)
  s = sense(c)
  if s == :range
    return string(c.lb," <= ",affToStr(c.terms,false)," <= ",c.ub)
  else
    return string(affToStr(c.terms,false)," ",s," ",rhs(c))
  end
end

##########################################################################
# QuadConstraint class
# An quadratic constraint. Right-hand side is implicitly taken to be zero; 
# constraint is stored in the included QuadExpr.
type QuadConstraint <: JuMPConstraint
  terms::QuadExpr
  sense::Symbol
end

function addConstraint(m::Model, c::QuadConstraint)
  push!(m.quadconstr,c)
  return ConstraintRef{QuadConstraint}(m,length(m.quadconstr))
end

print(io::IO, c::QuadConstraint) = print(io, conToStr(c))
show(io::IO, c::QuadConstraint)  = print(io, conToStr(c))

conToStr(c::QuadConstraint) = string(quadToStr(c.terms), " ", c.sense, " 0")

##########################################################################
# ConstraintRef
# Reference to a constraint for retrieving solution info
immutable ConstraintRef{T<:JuMPConstraint}
  m::Model
  idx::Int
end

function getDual(c::ConstraintRef{LinearConstraint}) 
  if length(c.m.linconstrDuals) != getNumConstraints(c.m)
    error("Dual solution not available. Check that the model was properly solved and no integer variables are present.")
  end
  return c.m.linconstrDuals[c.idx]
end

print(io::IO, c::ConstraintRef{LinearConstraint}) = print(io, conToStr(c.m.linconstr[c.idx]))
print(io::IO, c::ConstraintRef{QuadConstraint}) = print(io, conToStr(c.m.quadconstr[c.idx]))
show{T}(io::IO, c::ConstraintRef{T}) = print(io, c)

##########################################################################
# Operator overloads
include("operators.jl")
# Writers - we support MPS (MILP + QuadObj), LP (MILP)
include("writers.jl")
# Solvers
include("solvers.jl")
# Macros - @defVar, sum{}, etc.
include("macros.jl")

##########################################################################
end


==> anc/JuMPSection2/JuliaPackages/JuMP/src/JuMPDict.jl <==
# multivarate "dictionary" used for collections of variables/constraints

abstract JuMPDict

# generate and instantiate a type which is indexed by the given index sets
# the following types of index sets are allowed:
# 0:K -- range with compile-time starting index
# S -- general iterable set
macro gendict(instancename,T,idxsets...)
    N = length(idxsets)
    typename = symbol(string("JuMPDict",gensym()))
    isrange = Array(Bool,N)
    offset = Array(Int,N)
    dictnames = Array(Symbol,N)
    for i in 1:N
        if isa(idxsets[i],Expr) && idxsets[i].head == :(:)
            isrange[i] = true
            if isa(idxsets[i].args[1],Int)
                offset[i] = 1 - idxsets[i].args[1]
            else
                error("Currently only ranges with integer compile-time starting values are allowed as index sets. $(idxsets[i].args[1]) is not an integer in range $(idxsets[i]).")
            end
        else
            isrange[i] = false
            dictnames[i] = gensym()
        end
    end
    typecode = :(type $(typename){T} <: JuMPDict; innerArray::Array{T,$N}; name::String;
        indexsets end)
    builddicts = quote end
    for i in 1:N
        if !isrange[i]
            push!(typecode.args[3].args,:($(dictnames[i])::Dict))
            push!(builddicts.args, quote 
                $(esc(dictnames[i])) = Dict(); 
                for (j,k) in enumerate($(esc(idxsets[i])))
                    $(esc(dictnames[i]))[k] = j
                end 
                end)
        end
    end
    getidxlhs = :(getindex(d::$(typename)))
    setidxlhs = :(setindex!(d::$(typename),val))
    getidxrhs = :(getindex(d.innerArray))
    setidxrhs = :(setindex!(d.innerArray,val))
    maplhs = :(mapvals(f,d::$(typename)))
    maprhs = :($(typename)(map(f,d.innerArray),d.name,d.indexsets))
    for i in 1:N
        varname = symbol(string("x",i))
        
        if isrange[i]
            push!(getidxlhs.args,:($varname))
            push!(setidxlhs.args,:($varname))

            push!(getidxrhs.args,:($varname+$(offset[i])))
            push!(setidxrhs.args,:($varname+$(offset[i])))
        else
            push!(getidxlhs.args,varname)
            push!(setidxlhs.args,varname)

            push!(getidxrhs.args,:(d.($(Expr(:quote,dictnames[i])))[$varname]))
            push!(setidxrhs.args,:(d.($(Expr(:quote,dictnames[i])))[$varname]))
            push!(maprhs.args,:(d.($(Expr(:quote,dictnames[i])))))
        end
    end

    funcs = :($getidxlhs = $getidxrhs; $setidxlhs = $setidxrhs; $maplhs = $maprhs)
    geninstance = :($(esc(instancename)) = $(typename)(Array($T),$(string(instancename)),$(esc(Expr(:tuple,idxsets...)))))
    for i in 1:N
        push!(geninstance.args[2].args[2].args, :(length($(esc(idxsets[i])))))
        if !isrange[i]
            push!(geninstance.args[2].args, esc(dictnames[i]))
        end
    end
    eval(Expr(:toplevel, typecode))
    eval(Expr(:toplevel, funcs))

    quote
        $builddicts
        $geninstance
    end

end

# duck typing approach -- if eltype(innerArray) doesn't support accessor, will fail
for accessor in (:getValue, :getDual, :getLower, :getUpper)
    @eval $accessor(x::JuMPDict) = mapvals($accessor,x)
end

# delegate zero-argument functions
for f in (:endof, :ndims, :length, :abs)
    @eval $f(x::JuMPDict) = $f(x.innerArray)
end
# delegate one-argument functions
for f in (:size,)
    @eval $f(x::JuMPDict,k) = $f(x.innerArray,k)
end

(-)(x::JuMPDict,y::Array) = x.innerArray-y

export @gendict


==> anc/JuMPSection2/JuliaPackages/JuMP/src/macros.jl <==
using Base.Meta

# extracts left operands of *
# a*b*c -> a*b
function timescoef(x::Expr)
    if x.head != :call || x.args[1] != :*
        error("In expression $x expected multiplication")
    end
    x2 = copy(x)
    # just delete last argument
    splice!(x2.args,length(x2.args))
    return x2
end
# extracts last operand of *
# a*b*c -> c
function timesvar(x::Expr)
    if x.head != :call || x.args[1] != :*
        error("In expression $x expected multiplication")
    end
    return x.args[end]
end

function addToExpression(aff::AffExpr,c::Number,x::Variable)
    push!(aff.vars,x)
    push!(aff.coeffs,c)
end

function addToExpression(aff::AffExpr,c::Number,x::Number)
    aff.constant += c*x
end

function addToExpression(aff::AffExpr,c::Number,x::AffExpr)
    append!(aff.vars, x.vars)
    append!(aff.coeffs, c*x.coeffs)
    aff.constant += c*x.constant
end

function parseCurly(x::Expr, aff::Symbol, constantCoef)
    if (x.args[1] != :sum)
        error("Expected sum outside curly braces")
    end
    if length(x.args) < 3
        error("Need at least two arguments for sum")
    end

    # we have a filter condition
    if isexpr(x.args[2],:parameters)
        cond = x.args[2]
        if length(cond.args) != 1
            error("No commas after semicolon allowed in sum expression, use && for multiple conditions")
        end
        # generate inner loop code first and then wrap in for loops
        code = quote
            if $(esc(cond.args[1]))
                $(parseExpr(x.args[3], aff, constantCoef))
            end
        end
        for level in length(x.args):-1:4
            code = :(
            for $(esc(x.args[level].args[1])) in $(esc(x.args[level].args[2]))
                $code
            end)
        end
    else # no condition
        code = parseExpr(x.args[2], aff, constantCoef)
        for level in length(x.args):-1:3
            code = :(
            for $(esc(x.args[level].args[1])) in $(esc(x.args[level].args[2]))
                $code
            end)
        end
        len = :len
        # precompute the number of elements to add
        # this is unncessary if we're just summing constants
        preblock = :($len += length($(esc(x.args[length(x.args)].args[2]))))
        for level in (length(x.args)-1):-1:3
            preblock = Expr(:for, esc(x.args[level]),preblock)
        end
        preblock = :($len = 0; $preblock;
            sizehint($aff.vars,length($aff.vars)+$len);
            sizehint($aff.coeffs,length($aff.coeffs)+$len))
        code = :($preblock;$code)
    end

    
    return code
end

function parseExpr(x, aff::Symbol, constantCoef)
    if !isa(x,Expr)
        # at the lowest level
        :(addToExpression($aff, $(esc(constantCoef)), $(esc(x))))
    else
        if x.head == :call && x.args[1] == :+
            Expr(:block,[parseExpr(arg,aff,constantCoef) for arg in x.args[2:end]]...)
        elseif x.head == :call && x.args[1] == :-
            if length(x.args) == 2 # unary subtraction
                parseExpr(x.args[2], aff, :(-1.0*$constantCoef))
            else # a - b - c ...
                Expr(:block,vcat(parseExpr(x.args[2], aff, constantCoef),
                   {parseExpr(arg, aff, :(-1.0*$constantCoef)) for arg in x.args[3:end]})...)
            end
        elseif x.head == :call && x.args[1] == :*
            coef = timescoef(x)
            var = timesvar(x)
            parseExpr(var, aff, :($coef*$constantCoef))
        elseif x.head == :call && x.args[1] == :/
            @assert length(x.args) == 3
            numerator = x.args[2]
            denom = x.args[3]
            parseExpr(numerator, aff, :((1/$denom)*$constantCoef))
        elseif x.head == :curly
            parseCurly(x,aff,constantCoef)
        else # at lowest level?
            :(addToExpression($aff, $(esc(constantCoef)), $(esc(x))))
        end
    end
end

macro addConstraint(m, x)
    m = esc(m)
    if (x.head != :comparison)
        error("Expected comparison operator in constraint $x")
    end
    if length(x.args) == 3 # simple comparison
        lhs = :($(x.args[1]) - $(x.args[3])) # move everything to the lhs
        quote
            aff = AffExpr()
            $(parseExpr(lhs, :aff, 1.0))
            addConstraint($m, $(x.args[2])(aff,0) )
        end
    else
        # ranged row
        if length(x.args) != 5 || x.args[2] != :<= || x.args[4] != :<=
            error("Only ranged rows of the form lb <= expr <= ub are supported")
        end
        lb = x.args[1]
        ub = x.args[5]
        quote
            aff = AffExpr()
            if !isa($(esc(lb)),Number)
                error(string("Expected ",$lb," to be a number"))
            elseif !isa($(esc(ub)),Number)
                error(string("Expected ",$ub," to be a number"))
            end
            $(parseExpr(x.args[3],:aff,1.0))
            addConstraint($m, LinearConstraint(aff,$(esc(lb)),$(esc(ub))))
        end
    end
end

macro setObjective(m, x)
    quote
        aff = AffExpr()
        $(parseExpr(x, :aff, 1.0))
        setObjective($(esc(m)), aff)
    end
end
        

macro defVar(m, x, extra...)
    m = esc(m)
    if isexpr(x,:comparison)
        # we have some bounds
        if x.args[2] == :>=
            if length(x.args) == 5
                error("Use the form lb <= var <= ub instead of ub >= var >= lb")
            end
            @assert length(x.args) == 3
            # lower bounds, no upper
            lb = esc(x.args[3])
            ub = Inf
            var = x.args[1]
        elseif x.args[2] == :<=
            if length(x.args) == 5
                # lb <= x <= u
                lb = esc(x.args[1])
                if (x.args[4] != :<=)
                    error("Expected <= operator")
                end
                ub = esc(x.args[5])
                var = x.args[3]
            else
                # x <= u
                ub = esc(x.args[3])
                lb = -Inf
                var = x.args[1]
            end
        end
    else
        var = x
        lb = -Inf
        ub = Inf
    end
    t = JuMP.CONTINUOUS
    for opt in extra
        if opt == :Int
            t = JuMP.INTEGER
        elseif opt == :Bin
            t = JuMP.BINARY
        else
            error("Unrecognized argument $t")
        end
    end
    #println("lb: $lb ub: $ub var: $var")      
    if isa(var,Symbol)
        # easy case
        return quote
            $(esc(var)) = Variable($m,$lb,$ub,$t,$(string(var)))
            nothing
        end
    else
        if !isexpr(var,:ref)
            error("Syntax error: Expected $var to be of form var[...]")
        end
        varname = esc(var.args[1])
        idxvars = {}
        idxsets = {}
        refcall = Expr(:ref,varname)
        for s in var.args[2:end]
            if isa(s,Expr) && s.head == :(=)
                idxvar = esc(s.args[1])
                idxset = esc(s.args[2])
            else
                idxvar = gensym()
                idxset = esc(s)
            end
            push!(idxvars, idxvar)
            push!(idxsets, idxset)
            push!(refcall.args, idxvar)
        end
        code = :( $(refcall) = Variable($m, $lb, $ub, $t) )
        for (idxvar, idxset) in zip(reverse(idxvars),reverse(idxsets))
            code = quote
                for $idxvar in $idxset
                    $code
                end
            end
        end
        
        mac = Expr(:macrocall,symbol("@gendict"),varname,:Variable,idxsets...)
        code = quote 
            $mac
            $code
            nothing
        end
        return code
    end
end

macro defConstrRef(var)
    
    if isa(var,Symbol)
        # easy case
        return esc(:(local $var))
    else
        if !isexpr(var,:ref)
            error("Syntax error: Expected $var to be of form var[...]")
        end
        
        varname = var.args[1]
        idxsets = var.args[2:end]
                
        mac = Expr(:macrocall,symbol("@gendict"),varname,:ConstraintRef,idxsets...)
        code = quote 
            $(esc(mac))
            nothing
        end
        return code
    end
end
        







==> anc/JuMPSection2/JuliaPackages/JuMP/src/operators.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################

# Overloads
#
# Different objects that must all interact:
# 1. Number
# 2. Variable
# 3. AffExpr
# 4. QuadExpr

# Number
# Number--Number obviously already taken care of!
# Number--Variable
(+)(lhs::Number, rhs::Variable) = AffExpr([rhs],[+1.],convert(Float64,lhs))
(-)(lhs::Number, rhs::Variable) = AffExpr([rhs],[-1.],convert(Float64,lhs))
(*)(lhs::Number, rhs::Variable) = AffExpr([rhs],[convert(Float64,lhs)], 0.)
(/)(lhs::Number, rhs::Variable) = error("Cannot divide by variable")
# Number--GenericAffExpr
(+)(lhs::Number, rhs::GenericAffExpr)  = GenericAffExpr(copy(rhs.vars),copy(rhs.coeffs),lhs+rhs.constant)
(-)(lhs::Number, rhs::GenericAffExpr)  = GenericAffExpr(copy(rhs.vars),    -rhs.coeffs ,lhs-rhs.constant)
(*)(lhs::Number, rhs::GenericAffExpr)  = GenericAffExpr(copy(rhs.vars), lhs*rhs.coeffs ,lhs*rhs.constant)
(/)(lhs::Number, rhs::GenericAffExpr)  = error("Cannot divide by an affine expression")
# Number--QuadExpr
(+)(lhs::Number, rhs::QuadExpr) = QuadExpr(copy(rhs.qvars1),copy(rhs.qvars2),copy(rhs.qcoeffs),lhs+rhs.aff)
(-)(lhs::Number, rhs::QuadExpr) = QuadExpr(copy(rhs.qvars1),copy(rhs.qvars2),    -rhs.qcoeffs ,lhs-rhs.aff)
(*)(lhs::Number, rhs::QuadExpr) = QuadExpr(copy(rhs.qvars1),copy(rhs.qvars2), lhs*rhs.qcoeffs ,lhs*rhs.aff)
(/)(lhs::Number, rhs::QuadExpr) = error("Cannot divide by a quadratic expression")


# Variable
# Variable--Number
(+)(lhs::Variable, rhs::Number) = (+)( rhs,lhs)
(-)(lhs::Variable, rhs::Number) = (+)(-rhs,lhs)
(*)(lhs::Variable, rhs::Number) = (*)(rhs,lhs)
(/)(lhs::Variable, rhs::Number) = (*)(1./rhs,lhs)
# Variable--Variable
(+)(lhs::Variable, rhs::Variable) = AffExpr([lhs,rhs], [1.,+1.], 0.)
(-)(lhs::Variable, rhs::Variable) = AffExpr([lhs,rhs], [1.,-1.], 0.)
(*)(lhs::Variable, rhs::Variable) = QuadExpr([lhs],[rhs],[1.],AffExpr(Variable[],Float64[],0.))
(/)(lhs::Variable, rhs::Variable) = error("Cannot divide a variable by a variable")
# Variable--AffExpr
(+)(lhs::Variable, rhs::AffExpr) = AffExpr(vcat(rhs.vars,lhs),vcat( rhs.coeffs,1.), rhs.constant)
(-)(lhs::Variable, rhs::AffExpr) = AffExpr(vcat(rhs.vars,lhs),vcat(-rhs.coeffs,1.),-rhs.constant)
function (*)(lhs::Variable, rhs::AffExpr)
  n = length(rhs.vars)
  if rhs.constant != 0.      
    ret = QuadExpr([lhs for i=1:n],copy(rhs.vars),copy(rhs.coeffs),AffExpr([lhs], [rhs.constant], 0.))
  else
    ret = QuadExpr([lhs for i=1:n],copy(rhs.vars),copy(rhs.coeffs),AffExpr())
  end
end
(/)(lhs::Variable, rhs::AffExpr) = error("Cannot divide a variable by an affine expression")
# Variable--QuadExpr
(+)(v::Variable, q::QuadExpr) = QuadExpr(copy(q.qvars1),copy(q.qvars2),copy(q.qcoeffs),v+q.aff)
(-)(v::Variable, q::QuadExpr) = QuadExpr(copy(q.qvars1),copy(q.qvars2),    -q.qcoeffs ,v-q.aff)
(*)(v::Variable, q::QuadExpr) = error("Cannot multiply a variable by a quadratic expression")
(/)(v::Variable, q::QuadExpr) = error("Cannot divide a variable by a quadratic expression")


# AffExpr
# AffExpr--Number
(+)(lhs::GenericAffExpr, rhs::Number) = (+)(+rhs,lhs)
(-)(lhs::GenericAffExpr, rhs::Number) = (+)(-rhs,lhs)
(*)(lhs::GenericAffExpr, rhs::Number) = (*)(rhs,lhs)
(/)(lhs::GenericAffExpr, rhs::Number) = (*)(1.0/rhs,lhs)
# AffExpr--Variable
(+)(lhs::AffExpr, rhs::Variable) = (+)(rhs,lhs)
(-)(lhs::AffExpr, rhs::Variable) = AffExpr(vcat(lhs.vars,rhs),vcat(+lhs.coeffs,-1.),lhs.constant)
(*)(lhs::AffExpr, rhs::Variable) = (*)(rhs,lhs)
(/)(lhs::AffExpr, rhs::Variable) = error("Cannot divide affine expression by a variable")
# AffExpr--AffExpr
(+)(lhs::GenericAffExpr, rhs::GenericAffExpr) = GenericAffExpr(vcat(lhs.vars,rhs.vars),vcat(lhs.coeffs, rhs.coeffs),lhs.constant+rhs.constant)
(-)(lhs::GenericAffExpr, rhs::GenericAffExpr) = GenericAffExpr(vcat(lhs.vars,rhs.vars),vcat(lhs.coeffs,-rhs.coeffs),lhs.constant-rhs.constant)
function (*)(lhs::AffExpr, rhs::AffExpr)
  ret = QuadExpr(Variable[],Variable[],Float64[],AffExpr(Variable[],Float64[],0.))

  # Quadratic terms
  n = length(lhs.coeffs)
  m = length(rhs.coeffs)
  sizehint(ret.qvars1, n*m)
  sizehint(ret.qvars2, n*m)
  sizehint(ret.qcoeffs, n*m)
  for i = 1:n
    for j = 1:m
      push!(ret.qvars1,  lhs.vars[i])
      push!(ret.qvars2,  rhs.vars[j])
      push!(ret.qcoeffs, lhs.coeffs[i]*rhs.coeffs[j])
    end
  end
  
  # Try to preallocate space for aff
  if lhs.constant != 0 && rhs.constant != 0
    sizehint(ret.aff.vars, n+m)
    sizehint(ret.aff.coeffs, n+m)
  elseif lhs.constant != 0
    sizehint(ret.aff.vars, n)
    sizehint(ret.aff.coeffs, n)
  elseif rhs.constant != 0
    sizehint(ret.aff.vars, m)
    sizehint(ret.aff.coeffs, m)
  end

  # [LHS constant] * RHS
  if lhs.constant != 0
    c = lhs.constant
    for j = 1:m
      push!(ret.aff.vars,   rhs.vars[j])
      push!(ret.aff.coeffs, rhs.coeffs[j] * c)
    end
    ret.aff.constant += c * rhs.constant
  end
  
  # Expr 2 constant * Expr 1 terms
  if rhs.constant != 0
    c = rhs.constant
    for i = 1:m
      push!(ret.aff.vars,   lhs.vars[i])
      push!(ret.aff.coeffs, lhs.coeffs[i] * c)
    end
    # Don't do the following line
    #ret.aff.constant += c * lhs.constant
    # If lhs.constant is 0, its a waste of time
    # If lhs.constant is non-zero, its already done
  end
  
  return ret
end
(/)(lhs::AffExpr, rhs::AffExpr) = error("Cannot divide aff. expression by aff. expression")
# AffExpr--QuadExpr
(+)(a::AffExpr, q::QuadExpr) = QuadExpr(copy(q.qvars1),copy(q.qvars2),copy(q.qcoeffs),a+q.aff)
(-)(a::AffExpr, q::QuadExpr) = QuadExpr(copy(q.qvars1),copy(q.qvars2),    -q.qcoeffs ,a-q.aff)
(*)(a::AffExpr, q::QuadExpr) = error("Cannot multiply an aff. expression by a quadratic expression")
(/)(a::AffExpr, q::QuadExpr) = error("Cannot divide an aff. expression by a quadratic expression")


# QuadExpr
# QuadExpr--Number
(+)(lhs::QuadExpr, rhs::Number) = (+)(+rhs,lhs)
(-)(lhs::QuadExpr, rhs::Number) = (+)(-rhs,lhs)
(*)(lhs::QuadExpr, rhs::Number) = (*)(rhs,lhs)
(/)(lhs::QuadExpr, rhs::Number) = (*)(1.0/rhs,lhs)
# QuadExpr--Variable
(+)(q::QuadExpr, v::Variable) = (+)(v,q)
(-)(q::QuadExpr, v::Variable) = QuadExpr(copy(q.qvars1),copy(q.qvars2),copy(q.qcoeffs),q.aff-v)
(*)(q::QuadExpr, v::Variable) = error("Cannot multiply a quadratic expression by a variable")
(/)(q::QuadExpr, v::Variable) = error("Cannot divide a quadratic expression by a variable")
# QuadExpr--AffExpr
(+)(q::QuadExpr, a::AffExpr) = QuadExpr(copy(q.qvars1),copy(q.qvars2),copy(q.qcoeffs),q.aff+a)
(-)(q::QuadExpr, a::AffExpr) = QuadExpr(copy(q.qvars1),copy(q.qvars2),copy(q.qcoeffs),q.aff-a)
(*)(q::QuadExpr, a::AffExpr) = error("Cannot multiply a quadratic expression by an aff. expression")
(/)(q::QuadExpr, a::AffExpr) = error("Cannot divide a quadratic expression by an aff. expression")
# QuadExpr--QuadExpr
(+)(q1::QuadExpr, q2::QuadExpr) = QuadExpr(vcat(q1.qvars1,   q2.qvars1),
                                           vcat(q1.qvars2,   q2.qvars2),
                                           vcat(q1.qcoeffs,  q2.qcoeffs),
                                           q1.aff + q2.aff)
(-)(q1::QuadExpr, q2::QuadExpr) = QuadExpr(vcat(q1.qvars1,   q2.qvars1),
                                           vcat(q1.qvars2,   q2.qvars2),
                                           vcat(q1.qcoeffs, -q2.qcoeffs),
                                           q1.aff - q2.aff)
(*)(q1::QuadExpr, q2::QuadExpr) = error("Cannot multiply two quadratic expressions")
(/)(q1::QuadExpr, q2::QuadExpr) = error("Cannot divide a quadratic expression by a quadratic expression")

# LinearConstraint
# Number--???
(<=)(lhs::Number, rhs::Variable) = (>=)(rhs, lhs)
(==)(lhs::Number, rhs::Variable) = (==)(rhs, lhs)
(>=)(lhs::Number, rhs::Variable) = (<=)(rhs, lhs)

(<=)(lhs::Number, rhs::AffExpr) = (>=)(rhs, lhs)
(==)(lhs::Number, rhs::AffExpr) = (==)(rhs, lhs)
(>=)(lhs::Number, rhs::AffExpr) = (<=)(rhs, lhs)
(<=)(lhs::Number, rhs::QuadExpr) = (>=)(rhs, lhs)
(==)(lhs::Number, rhs::QuadExpr) = (==)(rhs, lhs)
(>=)(lhs::Number, rhs::QuadExpr) = (<=)(rhs, lhs)
# Variable--???
(<=)(lhs::Variable, rhs::Number) = (<=)(lhs - rhs, 0.0)
(==)(lhs::Variable, rhs::Number) = (==)(lhs - rhs, 0.0)
(>=)(lhs::Variable, rhs::Number) = (>=)(lhs - rhs, 0.0)

(<=)(lhs::Variable, rhs::Variable) = (<=)(lhs - rhs, 0.0)
(==)(lhs::Variable, rhs::Variable) = (==)(lhs - rhs, 0.0)
(>=)(lhs::Variable, rhs::Variable) = (>=)(lhs - rhs, 0.0)

(<=)(lhs::Variable, rhs::AffExpr) = (<=)(lhs - rhs, 0.0)
(==)(lhs::Variable, rhs::AffExpr) = (==)(lhs - rhs, 0.0)
(>=)(lhs::Variable, rhs::AffExpr) = (>=)(lhs - rhs, 0.0)
(<=)(lhs::Variable, rhs::QuadExpr) = (<=)(lhs - rhs, 0.0)
(==)(lhs::Variable, rhs::QuadExpr) = (==)(lhs - rhs, 0.0)
(>=)(lhs::Variable, rhs::QuadExpr) = (>=)(lhs - rhs, 0.0)
# AffExpr--???
(<=)(lhs::AffExpr, rhs::Number) = LinearConstraint(lhs,            -Inf,rhs-lhs.constant)
(==)(lhs::AffExpr, rhs::Number) = LinearConstraint(lhs,rhs-lhs.constant,rhs-lhs.constant)
(>=)(lhs::AffExpr, rhs::Number) = LinearConstraint(lhs,rhs-lhs.constant,             Inf)
(<=)(lhs::AffExpr, rhs::Variable) = (<=)(lhs-rhs, 0.0)
(==)(lhs::AffExpr, rhs::Variable) = (==)(lhs-rhs, 0.0)
(>=)(lhs::AffExpr, rhs::Variable) = (>=)(lhs-rhs, 0.0)
(<=)(lhs::AffExpr, rhs::AffExpr) = (<=)(lhs-rhs, 0.0)
(==)(lhs::AffExpr, rhs::AffExpr) = (==)(lhs-rhs, 0.0)
(>=)(lhs::AffExpr, rhs::AffExpr) = (>=)(lhs-rhs, 0.0)
(<=) (lhs::AffExpr, rhs::QuadExpr) = (<=)(lhs-rhs, 0)
(==) (lhs::AffExpr, rhs::QuadExpr) = (==)(lhs-rhs, 0)
(>=) (lhs::AffExpr, rhs::QuadExpr) = (>=)(lhs-rhs, 0)

# There's no easy way to allow operator overloads for range constraints.
# Use macros instead.

# QuadConstraint
# QuadConstraint--Number
(<=) (lhs::QuadExpr, rhs::Number)   = QuadConstraint( QuadExpr(copy(lhs.qvars1), copy(lhs.qvars2), lhs.qcoeffs,lhs.aff - rhs), :<=   )
(==) (lhs::QuadExpr, rhs::Number)   = QuadConstraint( QuadExpr(copy(lhs.qvars1), copy(lhs.qvars2), lhs.qcoeffs,lhs.aff - rhs), :(==) )
(>=) (lhs::QuadExpr, rhs::Number)   = QuadConstraint( QuadExpr(copy(lhs.qvars1), copy(lhs.qvars2), lhs.qcoeffs,lhs.aff - rhs), :>=   )
(<=) (lhs::QuadExpr, rhs::Variable) = (<=)(lhs-rhs, 0)
(==) (lhs::QuadExpr, rhs::Variable) = (==)(lhs-rhs, 0)
(>=) (lhs::QuadExpr, rhs::Variable) = (>=)(lhs-rhs, 0)
(<=) (lhs::QuadExpr, rhs::AffExpr)  = (<=)(lhs-rhs, 0)
(==) (lhs::QuadExpr, rhs::AffExpr)  = (==)(lhs-rhs, 0)
(>=) (lhs::QuadExpr, rhs::AffExpr)  = (>=)(lhs-rhs, 0)
(<=) (lhs::QuadExpr, rhs::QuadExpr) = (<=)(lhs-rhs, 0)
(==) (lhs::QuadExpr, rhs::QuadExpr) = (==)(lhs-rhs, 0)
(>=) (lhs::QuadExpr, rhs::QuadExpr) = (>=)(lhs-rhs, 0)


==> anc/JuMPSection2/JuliaPackages/JuMP/src/solvers.jl <==
if Pkg.installed("Gurobi") != nothing
  eval(Expr(:using,:Gurobi))
end

function solve(m::Model)
  # Analyze model to see if any integers
  anyInts = false
  for j = 1:m.numCols
    if m.colCat[j] == INTEGER || m.colCat[j] == BINARY
      anyInts = true
      break
    end
  end
	
  if anyInts
   solveMIP(m)
  else
   solveLP(m)
  end
end

function gurobiCheck(m::Model, ismip = false)
    solver = ismip ? m.mipsolver : m.lpsolver
    if length(m.obj.qvars1) != 0 || length(m.quadconstr) != 0

        if !isa(solver,GurobiSolver)
            error("Quadratic objectives/constraints are currently only supported using Gurobi")
        end
        if !ismip
            # Gurobi by default will not compute duals
            # if quadratic constraints are present.
            push!(m.lpsolver.options,(:QCPDual,1))
        end
        return true
    end
    return false
end

function quadraticGurobi(m::Model)

    if length(m.obj.qvars1) != 0
        gurobisolver = getrawsolver(m.internalModel)
        add_qpterms!(gurobisolver, Cint[v.col for v in m.obj.qvars1], Cint[v.col for v in m.obj.qvars2], m.obj.qcoeffs)
    end

# Add quadratic constraint to solver
    for k in 1:length(m.quadconstr)
        qconstr = m.quadconstr[k]
        gurobisolver = getrawsolver(m.internalModel)
        if !((s = string(qconstr.sense)[1]) in ['<', '>', '='])
            error("Invalid sense for quadratic constraint")
        end

        add_qconstr!(gurobisolver, 
                                  Cint[v.col for v in qconstr.terms.aff.vars], 
                                  qconstr.terms.aff.coeffs, 
                                  Cint[v.col for v in qconstr.terms.qvars1], 
                                  Cint[v.col for v in qconstr.terms.qvars2], 
                                  qconstr.terms.qcoeffs, 
                                  s, 
                                  -qconstr.terms.aff.constant)
    end

    if length(m.quadconstr) > 0
        update_model!(gurobisolver)
    end
end

# prepare objective, constraint matrix, and row bounds
function prepProblem(m::Model)

    objaff::AffExpr = m.obj.aff
    
    # We already have dense column lower and upper bounds

    # Create dense objective vector
    f = zeros(m.numCols)
    for ind in 1:length(objaff.vars)
        f[objaff.vars[ind].col] += objaff.coeffs[ind]
    end

    # Create row bounds
    numRows = length(m.linconstr)
    rowlb = fill(-Inf, numRows)
    rowub = fill(+Inf, numRows)
    for c in 1:numRows
        rowlb[c] = m.linconstr[c].lb
        rowub[c] = m.linconstr[c].ub
    end

    # Create sparse A matrix
    # First we build it row-wise, then use the efficient transpose
    # Theory is, this is faster than us trying to do it ourselves
    # Intialize storage
    rowptr = Array(Int,numRows+1)
    nnz = 0
    for c in 1:numRows
        nnz += length(m.linconstr[c].terms.coeffs)
    end
    colval = Array(Int,nnz)
    rownzval = Array(Float64,nnz)

    # Fill it up
    nnz = 0
    tmprow = IndexedVector(Float64,m.numCols)
    tmpelts = tmprow.elts
    tmpnzidx = tmprow.nzidx
    for c in 1:numRows
        rowptr[c] = nnz + 1
        coeffs = m.linconstr[c].terms.coeffs
        vars = m.linconstr[c].terms.vars
        # collect duplicates
        for ind in 1:length(coeffs)
            addelt(tmprow,vars[ind].col,coeffs[ind])
        end
        for i in 1:tmprow.nnz
            nnz += 1
            idx = tmpnzidx[i]
            colval[nnz] = idx
            rownzval[nnz] = tmpelts[idx]
        end
        empty!(tmprow)
    end
    rowptr[numRows+1] = nnz + 1

    # Build the object
    rowmat = SparseMatrixCSC(m.numCols, numRows, rowptr, colval, rownzval)
    A = rowmat'

    return f, A, rowlb, rowub

end

function solveLP(m::Model)
    f, A, rowlb, rowub = prepProblem(m)  

    # Ready to solve

    callgurobi = gurobiCheck(m)

    m.internalModel = model(m.lpsolver)
    loadproblem!(m.internalModel, A, m.colLower, m.colUpper, f, rowlb, rowub, m.objSense)

    if callgurobi
        quadraticGurobi(m)
    end

    optimize!(m.internalModel)
    stat = status(m.internalModel)

    if stat != :Optimal
        println("Warning: LP not solved to optimality, status: ", stat)
    else
        # store solution values in model
        m.objVal = getobjval(m.internalModel)
        m.objVal += m.obj.aff.constant
        m.colVal = getsolution(m.internalModel)
        m.redCosts = getreducedcosts(m.internalModel)
        m.linconstrDuals = getconstrduals(m.internalModel)
    end

    return stat

end

function solveMIP(m::Model)
    f, A, rowlb, rowub = prepProblem(m)

    # Build vartype vector
    vartype = zeros(Char,m.numCols)
    for j = 1:m.numCols
        if m.colCat[j] == CONTINUOUS
            vartype[j] = 'C'
        elseif m.colCat[j] == BINARY
            vartype[j] = 'I'
            m.colLower[j] = 0
            m.colUpper[j] = 1
        else
            vartype[j] = 'I'
        end
    end

    # Ready to solve
    
    callgurobi = gurobiCheck(m, true)
   
    m.internalModel = model(m.mipsolver)
    
    loadproblem!(m.internalModel, A, m.colLower, m.colUpper, f, rowlb, rowub, m.objSense)
    setvartype!(m.internalModel, vartype)

    if callgurobi
        quadraticGurobi(m)
    end

    optimize!(m.internalModel)
    stat = status(m.internalModel)

    if stat != :Optimal
        println("Warning: MIP not solved to optimality, status: ", stat)
    end
    # It's possible that we have a feasible solution if we're not optimal
    # TODO: Test this behavior on various solvers
    try
        # store solution values in model
        m.objVal = getobjval(m.internalModel)
        m.objVal += m.obj.aff.constant
        m.colVal = getsolution(m.internalModel)
    end

    return stat

end



==> anc/JuMPSection2/JuliaPackages/JuMP/src/utils.jl <==
type IndexedVector{T}
    elts::Vector{T}
    nzidx::Vector{Int}
    nnz::Int
end

IndexedVector(T::Type,n::Integer) = IndexedVector(zeros(T,n),zeros(Int,n),0)

function addelt{T}(v::IndexedVector{T},i::Integer,val::T)
    if v.elts[i] == zero(T) # new index
        v.elts[i] = val
        v.nzidx[v.nnz += 1] = i
    else
        v.elts[i] += val
        if v.elts[i] == zero(T)
            # set to tiny value.

            # if two instances of T can sum to zero(T),
            # type must also implement one().
            # if not, code will never be reached
            v.elts[i] = 1e-50*one(T)
        end
    end
end

import Base.empty!

function empty!{T}(v::IndexedVector{T})
    elts = v.elts
    nzidx = v.nzidx
    for i in 1:v.nnz
        elts[nzidx[i]] = zero(T)
    end
    v.nnz = 0
end



==> anc/JuMPSection2/JuliaPackages/JuMP/src/writers.jl <==
function writeMPS(m::Model, fname::String)
  f = open(fname, "w")

  write(f,"NAME   MathProgModel\n")
  
  numRows = length(m.linconstr)
  
  # Objective and constraint names 
  gc_disable()
  write(f,"ROWS\n")
  write(f," N  CON$(numRows+1)\n")
  hasrange = false
  for c in 1:numRows
    rowsense = sense(m.linconstr[c])
    if rowsense == :(<=)
      senseChar = 'L'
    elseif rowsense == :(==)
      senseChar = 'E'
    elseif rowsense == :(>=)
      senseChar = 'G'
    else
      hasrange = true
      senseChar = 'E'
    end
    @printf(f," %c  CON%d\n",senseChar,c)
  end
  gc_enable()

  # Load rows into SparseMatrixCSC
  gc_disable()
  rowptr = Array(Int,numRows+2)
  nnz = 0
  for c in 1:numRows
      nnz += length(m.linconstr[c].terms.coeffs)
  end
  objaff::AffExpr = m.obj.aff
  objlincoef = objaff.coeffs
  if m.objSense == :Max
      println("Warning, MPS does not support maximization sense. Flipping objective coefficients.")
      objlincoef = -objaff.coeffs
  end


  nnz += length(objaff.coeffs)
  colval = Array(Int,nnz)
  rownzval = Array(Float64,nnz)
  nnz = 0
  for c in 1:numRows
      rowptr[c] = nnz + 1
      # TODO: type assertion shouldn't be necessary
      constr::LinearConstraint = m.linconstr[c]
      coeffs = constr.terms.coeffs
      vars = constr.terms.vars
      for ind in 1:length(coeffs)
          nnz += 1
          colval[nnz] = vars[ind].col
          rownzval[nnz] = coeffs[ind]
      end
  end
  rowptr[numRows+1] = nnz + 1
  for ind in 1:length(objaff.coeffs)
      nnz += 1
      colval[nnz] = objaff.vars[ind].col
      rownzval[nnz] = objlincoef[ind]
  end
  rowptr[numRows+2] = nnz + 1

  rowmat = SparseMatrixCSC(m.numCols,numRows+1, rowptr, colval, rownzval)
  colmat = rowmat'
  colptr = colmat.colptr
  rowval = colmat.rowval
  nzval = colmat.nzval
  gc_enable()
    
  # Output each column
  gc_disable()
  inintegergroup = false
  write(f,"COLUMNS\n")
  for col in 1:m.numCols
    if m.colCat[col] != CONTINUOUS && !inintegergroup
      @printf(f,"    MARKER    'MARKER'                 'INTORG'\n")
      inintegergroup = true
    elseif m.colCat[col] == CONTINUOUS && inintegergroup
      @printf(f,"    MARKER    'MARKER'                 'INTEND'\n")
      inintegergroup = false
    end
    for ind in colmat.colptr[col]:(colmat.colptr[col+1]-1)
      @printf(f,"    VAR%d  CON%d  %f\n",col,rowval[ind],nzval[ind])
    end
  end
  if inintegergroup
    @printf(f,"    MARKER    'MARKER'                 'INTEND'\n")
  end
  gc_enable()
  
  # RHSs
  gc_disable()
  write(f,"RHS\n")
  for c in 1:numRows
    rowsense = sense(m.linconstr[c])
    if rowsense != :range
      @printf(f,"    rhs    CON%d    %f\n",c,rhs(m.linconstr[c]))
    else
      @printf(f,"    rhs    CON%d    %f\n",c,m.linconstr[c].lb)
    end
  end
  gc_enable()

  # RANGES
  if hasrange
    gc_disable()
    write(f,"RANGES\n")
    for c in 1:numRows
      rowsense = sense(m.linconstr[c])
      if rowsense == :range
        @printf(f,"    rhs    CON%d    %f\n",c,m.linconstr[c].ub-m.linconstr[c].lb)
      end
    end
  end

  
  # BOUNDS
  gc_disable()
  write(f,"BOUNDS\n")
  for col in 1:m.numCols
    if m.colLower[col] == 0
      if m.colUpper[col] != Inf
        # Default lower 0, and an upper
        @printf(f,"  UP BOUND VAR%d %f\n", col, m.colUpper[col])
      end
    elseif m.colLower[col] == -Inf && m.colUpper[col] == +Inf
      # Free
      @printf(f, "  FR BOUND VAR%d\n", col)
    elseif m.colLower[col] != -Inf && m.colUpper[col] == +Inf
      # No upper, but a lower
      @printf(f, "  PL BOUND VAR%d\n  LO BOUND VAR%d %f\n",col,col,m.colLower[col])
    elseif m.colLower[col] == -Inf && m.colUpper[col] != +Inf
      # No lower, but a upper
      @printf(f,"  MI BOUND VAR%d\n  UP BOUND VAR%d %f\n",col,col,m.colUpper[col])
    else
      # Lower and upper
      @printf(f, "  LO BOUND VAR%d %f\n  UP BOUND VAR%d %f\n",col,m.colLower[col],col,m.colUpper[col])
    end
  end
  gc_enable()
  
  # Quadratic objective
  gc_disable()
  if length(m.obj.qvars1) != 0
    write(f,"QMATRIX\n")
    qv1 = m.obj.qvars1
    qv2 = m.obj.qvars2
    qc  = m.obj.qcoeffs
    for ind = 1:length(qv1)
      if qv1[ind].col == qv2[ind].col
        # Diagonal element
        @printf(f,"  x%d x%d  %f\n",qv1[ind].col,qv2[ind].col, 2qc[ind])
      else
        # Off diagonal, and we're gonna assume no duplicates
        @printf(f, "  x%d x%d %f\n", qv1[ind].col,qv2[ind].col, qc[ind])
        @printf(f, "  x%d x%d %f\n", qv2[ind].col,qv1[ind].col, qc[ind])
      end
    end
  end
  
  write(f,"ENDATA\n")
  close(f)
  gc_enable()
end

###############################################################################
# LP File Writer
# We use the formatting defined at:
#   http://lpsolve.sourceforge.net/5.0/CPLEX-format.htm
function writeLP(m::Model, fname::String)

  f = open(fname, "w")

  if length(m.obj.qvars1) != 0
    error("LP writer does not support quadratic objectives.\n")
  end
  
  # Objective
  if m.objSense == :Max
    write(f,"Maximize\n")
  else
    write(f,"Minimize\n")
  end
  objaff::AffExpr = m.obj.aff
  write(f, " obj: ")
  nnz = length(objaff.coeffs)
  for ind in 1:(nnz-1)
    @printf(f, "%f VAR%d + ", objaff.coeffs[ind], objaff.vars[ind].col)
  end
  if nnz >= 1
    @printf(f, "%f VAR%d\n", objaff.coeffs[nnz], objaff.vars[nnz].col)
  end
  
  # Constraints
  function writeconstrterms(c::LinearConstraint)
    nnz = length(c.terms.coeffs)
    for ind in 1:(nnz-1)
      @printf(f, "%f VAR%d + ", c.terms.coeffs[ind], c.terms.vars[ind].col)
    end
    if nnz >= 1
      @printf(f, "%f VAR%d", c.terms.coeffs[nnz], c.terms.vars[nnz].col)
    end
  end
  write(f,"Subject To\n")
  constrcount = 1
  for i in 1:length(m.linconstr)
    @printf(f, " c%d: ", constrcount)

    c::LinearConstraint = m.linconstr[i]
    rowsense = sense(c)
    if rowsense != :range
      writeconstrterms(c)
      if rowsense == :(==)
        @printf(f, " = %f\n", rhs(c))
      elseif rowsense == :<=
        @printf(f, " <= %f\n", rhs(c))
      else 
        @assert rowsense == :>=
        @printf(f, " >= %f\n", rhs(c))
      end
      constrcount += 1
    else
      writeconstrterms(c)
      @printf(f, " >= %f\n", c.lb)
      @printf(f, " c%d: ", constrcount+1)
      writeconstrterms(c)
      @printf(f, " <= %f\n", c.ub)
      constrcount += 2
    end
  end

  # Bounds
  write(f,"Bounds\n")
  for i in 1:m.numCols    
    if m.colLower[i] == -Inf
      # No low bound
      if m.colUpper[i] == +Inf
        # Free
        @printf(f, " VAR%d free\n", i)
      else
        # x <= finite
        @printf(f, " -inf <= VAR%d <= %f\n", i, m.colUpper[i])
      end
    else
      # Low bound exists
      if m.colUpper[i] == +Inf
        # x >= finite
        @printf(f, " %f <= VAR%d <= +inf\n", m.colLower[i], i)
      else
        # finite <= x <= finite
        @printf(f, " %f <= VAR%d <= %f\n", m.colLower[i], i, m.colUpper[i])
      end
    end
  end

  # Integer - don't handle binaries specially
  write(f,"General\n")
  for i in 1:m.numCols
    if m.colCat[i] != CONTINUOUS
      @printf(f, " VAR%d\n", i)
    end
  end

  # Done
  write(f,"End\n")
  close(f)
end



==> anc/JuMPSection2/JuliaPackages/JuMP/test/expr.jl <==
# expr.jl
# Test coverage for AffExpr and QuadExpr

maff = Model(:Max)
@defVar(maff, 0 <= x[1:5] <= 1)
@defVar(maff, 0 <= LongName <= 99)
# Test affToStr
a1 = x[1] + LongName + 5
@test affToStr(a1) == "1.0 _col1 + 1.0 LongName + 5.0"
# Test like term collection
a2 = 2*(x[2] + LongName + x[2]) + 0
@test affToStr(a2) == "4.0 _col2 + 2.0 LongName"

# Test quadToStr
q1 = x[1]*x[2] + 27.2*LongName + 5
@test quadToStr(q1) == "1.0 _col1*_col2 + 27.2 LongName + 5.0"
# Test like term collection
q2 = x[1]*x[2] + x[2]*x[1]
println("  TODO: Collect like terms before print")
println("        e.g. $q2")
#@test quadToStr(q2) == "2.0 _col1*_col2"


==> anc/JuMPSection2/JuliaPackages/JuMP/test/hygiene.jl <==
# hygiene.jl
# Make sure that our macros have good hygiene
using Base.Test

require("JuMP")

mymod = JuMP.Model(:Min)
JuMP.@defVar(mymod, x >= 0)
r = 3:5
JuMP.@defVar(mymod, y[i=r] <= i)
JuMP.@addConstraint(mymod, x + sum{ j*y[j], j=r } <= 1)
JuMP.@addConstraint(mymod, sum{ y[j], j=r ; j == 4} <= 1)
JuMP.@addConstraint(mymod, -1 <= x + y[3] <= 1)
JuMP.@setObjective(mymod, y[4])


==> anc/JuMPSection2/JuliaPackages/JuMP/test/macros.jl <==
# macros.jl
# Tests for macros

# Check for changes in Julia's expression parsing
sumexpr = :(sum{x[i,j] * y[i,j], i = 1:N, j = 1:M; i != j})
@test string(sumexpr) == ":(sum{\$(Expr(:parameters, :((i!=j)))),*(x[i,j],y[i,j]),i = 1:N,j = 1:M})"
@test sumexpr.head == :curly
@test length(sumexpr.args) == 5
@test sumexpr.args[1] == :sum
@test sumexpr.args[2].head == :parameters
@test sumexpr.args[3] == :(x[i,j] * y[i,j])
@test sumexpr.args[4].head == :(=)
@test sumexpr.args[5].head == :(=)


sumexpr = :(sum{x[i,j] * y[i,j], i = 1:N, j = 1:M})
@test string(sumexpr) == ":(sum{*(x[i,j],y[i,j]),i = 1:N,j = 1:M})"
@test sumexpr.head == :curly
@test length(sumexpr.args) == 4
@test sumexpr.args[1] == :sum
@test sumexpr.args[2] == :(x[i,j] * y[i,j])
@test sumexpr.args[3].head == :(=)
@test sumexpr.args[4].head == :(=)

# test JuMP's macros

let 
    m = Model(:Max)
    @defVar(m, w)
    @defVar(m, x)
    @defVar(m, y)
    @defVar(m, z)
    t = 10

    @addConstraint(m, 3x - y == 3.3(w + 2z) + 5) 
    @test conToStr(m.linconstr[end]) == "3.0 x - 1.0 y - 3.3 w - 6.6 z == 5.0"
    @addConstraint(m, (x+y)/2 == 1) 
    @test conToStr(m.linconstr[end]) == "0.5 x + 0.5 y == 1.0"
    @addConstraint(m, -1 <= x-y <= t) 
    @test conToStr(m.linconstr[end]) == "-1.0 <= 1.0 x - 1.0 y <= 10.0"
    @test_throws @addConstraint(m, x <= t <= y)
end

let
    m = Model(:Max)
    @defVar(m, x[1:3,1:3])
    @defVar(m, y)
    C = [1 2 3; 4 5 6; 7 8 9]
    @addConstraint(m, sum{ C[i,j]*x[i,j], i = 1:2, j = 2:3 } <= 1)
    @test conToStr(m.linconstr[end]) == "2.0 _col2 + 3.0 _col3 + 5.0 _col5 + 6.0 _col6 <= 1.0"
    @addConstraint(m, sum{ C[i,j]*x[i,j], i = 1:3, j = 1:3; i != j} == y)
    @test conToStr(m.linconstr[end]) == "2.0 _col2 + 3.0 _col3 + 4.0 _col4 + 6.0 _col6 + 7.0 _col7 + 8.0 _col8 - 1.0 y == 0.0"

    @addConstraint(m, sum{ C[i,j]*x[i,j], i = 1:3, j = 1:i} == 0);
    @test conToStr(m.linconstr[end]) == "1.0 _col1 + 4.0 _col4 + 5.0 _col5 + 7.0 _col7 + 8.0 _col8 + 9.0 _col9 == 0.0"
end

let
    m = Model(:Max)
    @defVar(m, x)
    @defVar(m, y)
    temp = x + 2y + 1
    @addConstraint(m, 3*temp - x - 2 >= 0)
    @test conToStr(m.linconstr[end]) == "6.0 y + 2.0 x >= -1.0"
end




==> anc/JuMPSection2/JuliaPackages/JuMP/test/modA.lp <==
Maximize
 obj: 0.166667 VAR1 + 0.166667 VAR2 + 1.000000 VAR3 + 1.000000 VAR4
Subject To
 c1: 1.000000 VAR1 + 1.000000 VAR2 >= 2.000000
 c2: 1.000000 VAR1 + 1.000000 VAR2 <= 4.000000
 c3: 1.000000 VAR4 + 1.000000 VAR5 + 1.000000 VAR6 + 0.500000 VAR1 <= 1.000000
 c4: 7.000000 VAR2 + -1.000000 VAR3 + -0.526316 VAR7 <= 0.000000
Bounds
 0.000000 <= VAR1 <= +inf
 -inf <= VAR2 <= 5.000000
 2.000000 <= VAR3 <= 4.000000
 0.000000 <= VAR4 <= 3.000000
 0.000000 <= VAR5 <= 4.000000
 0.000000 <= VAR6 <= 5.000000
 0.000000 <= VAR7 <= 6.000000
General
 VAR2
End


==> anc/JuMPSection2/JuliaPackages/JuMP/test/modA.mps <==
NAME   MathProgModel
ROWS
 N  CON4
 E  CON1
 L  CON2
 L  CON3
COLUMNS
    VAR1  CON1  1.000000
    VAR1  CON2  0.500000
    VAR1  CON4  -0.166667
    MARKER    'MARKER'                 'INTORG'
    VAR2  CON1  1.000000
    VAR2  CON3  7.000000
    VAR2  CON4  -0.166667
    MARKER    'MARKER'                 'INTEND'
    VAR3  CON3  -1.000000
    VAR3  CON4  -1.000000
    VAR4  CON2  1.000000
    VAR4  CON4  -1.000000
    VAR5  CON2  1.000000
    VAR6  CON2  1.000000
    VAR7  CON3  -0.526316
RHS
    rhs    CON1    2.000000
    rhs    CON2    1.000000
    rhs    CON3    0.000000
RANGES
    rhs    CON1    2.000000
BOUNDS
  MI BOUND VAR2
  UP BOUND VAR2 5.000000
  LO BOUND VAR3 2.000000
  UP BOUND VAR3 4.000000
  UP BOUND VAR4 3.000000
  UP BOUND VAR5 4.000000
  UP BOUND VAR6 5.000000
  UP BOUND VAR7 6.000000
ENDATA


==> anc/JuMPSection2/JuliaPackages/JuMP/test/model.jl <==
# model.jl
# Test coverage for Model - writing it to files, and solving

modPath = joinpath(Pkg.dir("JuMP"),"test","mod")

###############################################################################
# Test Model A
#####################################################################
# Build it
modA = Model(:Max)
@defVar(modA, x >= 0)
@defVar(modA, y <= 5, Int)
@defVar(modA, 2 <= z <= 4)
@defVar(modA, 0 <= r[i=3:6] <= i)
@setObjective(modA, ((x + y)/2.0 + 3.0)/3.0 + z + r[3])
@defConstrRef constraints[1:3]
constraints[1] = @addConstraint(modA, 2 <= x+y <= 4)
constraints[2] = @addConstraint(modA, sum{r[i],i=3:5} <= (2 - x)/2.0)
constraints[3] = @addConstraint(modA, 7.0*y <= z + r[6]/1.9)
#####################################################################
# Test LP writer
writeLP(modA, modPath * "A.lp")
modALP = ASCIIString[
"Maximize",
"obj: 0.166667 VAR1 + 0.166667 VAR2 + 1.000000 VAR3 + 1.000000 VAR4",
"Subject To",
"c1: 1.000000 VAR1 + 1.000000 VAR2 >= 2.000000",
"c2: 1.000000 VAR1 + 1.000000 VAR2 <= 4.000000",
"c3: 1.000000 VAR4 + 1.000000 VAR5 + 1.000000 VAR6 + 0.500000 VAR1 <= 1.000000",
"c4: 7.000000 VAR2 + -1.000000 VAR3 + -0.526316 VAR7 <= 0.000000",
"Bounds",
"0.000000 <= VAR1 <= +inf",
"-inf <= VAR2 <= 5.000000",
"2.000000 <= VAR3 <= 4.000000",
"0.000000 <= VAR4 <= 3.000000",
"0.000000 <= VAR5 <= 4.000000",
"0.000000 <= VAR6 <= 5.000000",
"0.000000 <= VAR7 <= 6.000000",
"General",
"VAR2",
"End"]
modAfp = open(modPath * "A.lp")
lineInd = 1
while !eof(modAfp)
  line = readline(modAfp)
  @test strip(line) == strip(modALP[lineInd])
  lineInd += 1
end
close(modAfp)
#####################################################################
# Test MPS writer
writeMPS(modA, modPath * "A.mps")
modAMPS = ASCIIString[
"NAME   MathProgModel",
"ROWS",
" N  CON4",
" E  CON1",
" L  CON2",
" L  CON3",
"COLUMNS",
"    VAR1  CON1  1.000000",
"    VAR1  CON2  0.500000",
"    VAR1  CON4  -0.166667",
"    MARKER    'MARKER'                 'INTORG'",
"    VAR2  CON1  1.000000",
"    VAR2  CON3  7.000000",
"    VAR2  CON4  -0.166667",
"    MARKER    'MARKER'                 'INTEND'",
"    VAR3  CON3  -1.000000",
"    VAR3  CON4  -1.000000",
"    VAR4  CON2  1.000000",
"    VAR4  CON4  -1.000000",
"    VAR5  CON2  1.000000",
"    VAR6  CON2  1.000000",
"    VAR7  CON3  -0.526316",
"RHS",
"    rhs    CON1    2.000000",
"    rhs    CON2    1.000000",
"    rhs    CON3    0.000000",
"RANGES",
"    rhs    CON1    2.000000",
"BOUNDS",
"  MI BOUND VAR2",
"  UP BOUND VAR2 5.000000",
"  LO BOUND VAR3 2.000000",
"  UP BOUND VAR3 4.000000",
"  UP BOUND VAR4 3.000000",
"  UP BOUND VAR5 4.000000",
"  UP BOUND VAR6 5.000000",
"  UP BOUND VAR7 6.000000",
"ENDATA"]
modAfp = open(modPath * "A.mps")
lineInd = 1
while !eof(modAfp)
  line = readline(modAfp)
  @test chomp(line) == modAMPS[lineInd]
  lineInd += 1
end
close(modAfp)
#####################################################################
# Test solution (MIP)
status = solve(modA)
@test status == :Optimal
@test_approx_eq_eps modA.objVal (1.0+4.833334) 1e-6
@test_approx_eq getValue(x) 1.0
@test_approx_eq getValue(y) 1.0
@test_approx_eq getValue(z) 4.0
@test_approx_eq getValue(r)[3] 0.5
@test_approx_eq getValue(r)[4] 0.0
@test_approx_eq getValue(r)[5] 0.0
@test_approx_eq getValue(r)[6] 6.0
#####################################################################
# Test solution (LP)
modA.colCat[2] = 0
status = solve(modA)
@test status == :Optimal  
@test_approx_eq_eps modA.objVal 5.844611528822055 1e-6
@test_approx_eq getValue(x) 0.9774436090225564
@test_approx_eq getValue(y) 1.0225563909774436
@test_approx_eq getValue(z) 4.0
@test_approx_eq getValue(r)[3] 0.5112781954887218
@test_approx_eq getValue(r)[4] 0.0
@test_approx_eq getValue(r)[5] 0.0
@test_approx_eq getValue(r)[6] 6.0

# reduced costs
@test_approx_eq getDual(x) 0.0
@test_approx_eq getDual(y) 0.0
@test_approx_eq getDual(z) 1.0714285714285714
@test_approx_eq getDual(r)[3] 0.0
@test_approx_eq getDual(r)[4] -1.0
@test_approx_eq getDual(r)[5] -1.0
@test_approx_eq getDual(r)[6] 0.03759398496240601

# row duals
@test_approx_eq_eps getDual(constraints)[1] -0.333333 1e-6
@test_approx_eq_eps getDual(constraints)[2] 1.0 1e-6
@test_approx_eq_eps getDual(constraints)[3] 0.07142857142857142 1e-6


println("  !!TODO: test external solvers for reading LP and MPS files")


# Getter/setters
@test getNumVars(modA) == 7
@test getNumConstraints(modA) == 3
@test_approx_eq_eps getObjectiveValue(modA) 5.844611528822055 1e-6
@test getObjectiveSense(modA) == :Max
setObjectiveSense(modA, :Min)
@test getObjectiveSense(modA) == :Min


#####################################################################
# Test binary variable handling
let
    modB = Model(:Max)
    @defVar(modB, x, Bin)
    @setObjective(modB, x)
    @addConstraint(modB, x <= 10)
    status = solve(modB)
    @test status == :Optimal
    @test_approx_eq getValue(x) 1.0
end


==> anc/JuMPSection2/JuliaPackages/JuMP/test/operator.jl <==
# operator.jl
# Test coverage for all operator overloading
using JuMP
using Base.Test

m = Model(:Max)
@defVar(m, w)
@defVar(m, x)
@defVar(m, y)
@defVar(m, z)
aff = 7.1 * x + 2.5
@test affToStr(aff) == "7.1 x + 2.5"
aff2 = 1.2 * y + 1.2
@test affToStr(aff2) == "1.2 y + 1.2"
q = 2.5 * y * z + aff
@test quadToStr(q) == "2.5 z*y + 7.1 x + 2.5"
q2 = 8.0 * x * z + aff2
@test quadToStr(q2) == "8.0 z*x + 1.2 y + 1.2"
q3 = 2.0 * x * x + 1.0 * y * y + z + 3.0
@test quadToStr(q3) == "2.0 x² + 1.0 y² + 1.0 z + 3.0"

# Different objects that must all interact:
# 1. Number
# 2. Variable
# 3. AffExpr
# 4. QuadExpr

# 1. Number tests
# 1-1 Number--Number - nope!
# 1-2 Number--Variable
@test affToStr(4.13 + w) == "1.0 w + 4.13"
@test affToStr(3.16 - w) == "-1.0 w + 3.16"
@test affToStr(5.23 * w) == "5.23 w"
@test_throws 2.94 / w
@test conToStr(2.1 <= w) == "1.0 w >= 2.1"
@test conToStr(2.1 == w) == "1.0 w == 2.1"
@test conToStr(2.1 >= w) == "1.0 w <= 2.1"
# 1-3 Number--AffExpr
@test affToStr(1.5 + aff) == "7.1 x + 4.0"
@test affToStr(1.5 - aff) == "-7.1 x - 1.0"
@test affToStr(2.0 * aff) == "14.2 x + 5.0"
@test_throws 2.0 / aff
@test conToStr(1.0 <= aff) == "7.1 x >= -1.5"
@test conToStr(1.0 == aff) == "7.1 x == -1.5"
@test conToStr(1.0 >= aff) == "7.1 x <= -1.5"
# 1-4 Number--QuadExpr
@test quadToStr(1.5 + q) == "2.5 z*y + 7.1 x + 4.0"
@test quadToStr(1.5 - q) == "-2.5 z*y - 7.1 x - 1.0"
@test quadToStr(2.0 * q) == "5.0 z*y + 14.2 x + 5.0"
@test_throws 2.0 / q
@test conToStr(1.0 <= q) == "2.5 z*y + 7.1 x + 1.5 >= 0"
@test conToStr(1.0 == q) == "2.5 z*y + 7.1 x + 1.5 == 0"
@test conToStr(1.0 >= q) == "2.5 z*y + 7.1 x + 1.5 <= 0"

# 2. Variable tests
# 2-1 Variable--Number
@test affToStr(w + 4.13) == "1.0 w + 4.13"
@test affToStr(w - 4.13) == "1.0 w - 4.13"
@test affToStr(w * 4.13) == "4.13 w"
@test affToStr(w / 2.00) == "0.5 w"
@test conToStr(w <= 1.0) == "1.0 w <= 1.0"
@test conToStr(w == 1.0) == "1.0 w == 1.0"
@test conToStr(w >= 1.0) == "1.0 w >= 1.0"
@test conToStr(x*y <= 1.0) == "1.0 x*y - 1.0 <= 0"
@test conToStr(x*y == 1.0) == "1.0 x*y - 1.0 == 0"
@test conToStr(x*y >= 1.0) == "1.0 x*y - 1.0 >= 0"
# 2-2 Variable--Variable
@test affToStr(w + x) == "1.0 w + 1.0 x"
@test affToStr(w - x) == "1.0 w - 1.0 x"
@test quadToStr(w * x) == "1.0 w*x"
@test affToStr(x - x) == "0.0"
@test_throws w / x
@test conToStr(w <= x) == "1.0 w - 1.0 x <= 0.0"
@test conToStr(w == x) == "1.0 w - 1.0 x == 0.0"
@test conToStr(w >= x) == "1.0 w - 1.0 x >= 0.0"
@test conToStr(y*z <= x) == "1.0 y*z - 1.0 x <= 0"
@test conToStr(y*z == x) == "1.0 y*z - 1.0 x == 0"
@test conToStr(y*z >= x) == "1.0 y*z - 1.0 x >= 0"
@test conToStr(x <= x) == "0.0 <= 0.0"
@test conToStr(x == x) == "0.0 == 0.0"
@test conToStr(x >= x) == "0.0 >= 0.0"
# 2-3 Variable--AffExpr
@test affToStr(z + aff) == "7.1 x + 1.0 z + 2.5"
@test affToStr(z - aff) == "-7.1 x + 1.0 z - 2.5"
@test quadToStr(z * aff) == "7.1 z*x + 2.5 z"
@test_throws z / aff
@test conToStr(z <= aff) == "-7.1 x + 1.0 z <= 2.5"
@test conToStr(z == aff) == "-7.1 x + 1.0 z == 2.5"
@test conToStr(z >= aff) == "-7.1 x + 1.0 z >= 2.5"
@test conToStr(7.1 * x - aff <= 0) == "0.0 <= 2.5"
@test conToStr(7.1 * x - aff == 0) == "0.0 == 2.5"
@test conToStr(7.1 * x - aff >= 0) == "0.0 >= 2.5"
# 2-4 Variable--QuadExpr
@test quadToStr(w + q) == "2.5 z*y + 7.1 x + 1.0 w + 2.5"
@test quadToStr(w - q) == "-2.5 z*y - 7.1 x + 1.0 w - 2.5"
@test_throws w*q
@test_throws w/q
@test conToStr(w <= q) == "-2.5 z*y - 7.1 x + 1.0 w - 2.5 <= 0"
@test conToStr(w == q) == "-2.5 z*y - 7.1 x + 1.0 w - 2.5 == 0"
@test conToStr(w >= q) == "-2.5 z*y - 7.1 x + 1.0 w - 2.5 >= 0"

# 3. AffExpr tests
# 3-1 AffExpr--Number
@test affToStr(aff + 1.5) == "7.1 x + 4.0"
@test affToStr(aff - 1.5) == "7.1 x + 1.0"
@test affToStr(aff * 2.0) == "14.2 x + 5.0"
@test affToStr(aff / 2.0) == "3.55 x + 1.25"
@test conToStr(aff <= 1.0) == "7.1 x <= -1.5"
@test conToStr(aff == 1.0) == "7.1 x == -1.5"
@test conToStr(aff >= 1.0) == "7.1 x >= -1.5"

# 3-2 AffExpr--Variable
@test affToStr(aff + z) == "7.1 x + 1.0 z + 2.5"
@test affToStr(aff - z) == "7.1 x - 1.0 z + 2.5"
@test quadToStr(aff * z) == "7.1 z*x + 2.5 z"
@test_throws aff/z
@test conToStr(aff <= z) == "7.1 x - 1.0 z <= -2.5"
@test conToStr(aff == z) == "7.1 x - 1.0 z == -2.5"
@test conToStr(aff >= z) == "7.1 x - 1.0 z >= -2.5"
@test conToStr(aff - 7.1 * x <= 0) == "0.0 <= -2.5"
@test conToStr(aff - 7.1 * x == 0) == "0.0 == -2.5"
@test conToStr(aff - 7.1 * x >= 0) == "0.0 >= -2.5"


# 3-3 AffExpr--AffExpr
@test affToStr(aff + aff2) == "7.1 x + 1.2 y + 3.7"
@test affToStr(aff - aff2) == "7.1 x - 1.2 y + 1.3"
@test quadToStr(aff * aff2) == "8.52 x*y + 3.0 y + 8.52 x + 3.0"
@test_throws aff/aff2
@test conToStr(aff <= aff2) == "7.1 x - 1.2 y <= -1.3"
@test conToStr(aff == aff2) == "7.1 x - 1.2 y == -1.3"
@test conToStr(aff >= aff2) == "7.1 x - 1.2 y >= -1.3"
@test conToStr(aff-aff <= 0) == "0.0 <= 0.0"
@test conToStr(aff-aff == 0) == "0.0 == 0.0"
@test conToStr(aff-aff >= 0) == "0.0 >= 0.0"
# 3-4 AffExpr--QuadExpr
@test quadToStr(aff2 + q) == "2.5 z*y + 1.2 y + 7.1 x + 3.7"
@test quadToStr(aff2 - q) == "-2.5 z*y + 1.2 y - 7.1 x - 1.3"
@test_throws aff2 * q
@test_throws aff2 / q
@test conToStr(aff2 <= q) == "-2.5 z*y + 1.2 y - 7.1 x - 1.3 <= 0"
@test conToStr(aff2 == q) == "-2.5 z*y + 1.2 y - 7.1 x - 1.3 == 0"
@test conToStr(aff2 >= q) == "-2.5 z*y + 1.2 y - 7.1 x - 1.3 >= 0"

# 4. QuadExpr
# 4-1 QuadExpr--Number
@test quadToStr(q + 1.5) == "2.5 z*y + 7.1 x + 4.0"
@test quadToStr(q - 1.5) == "2.5 z*y + 7.1 x + 1.0"
@test quadToStr(q * 2.0) == "5.0 z*y + 14.2 x + 5.0"
@test quadToStr(q / 2.0) == "1.25 z*y + 3.55 x + 1.25"
@test conToStr(q >= 1.0) == "2.5 z*y + 7.1 x + 1.5 >= 0"
@test conToStr(q == 1.0) == "2.5 z*y + 7.1 x + 1.5 == 0"
@test conToStr(q <= 1.0) == "2.5 z*y + 7.1 x + 1.5 <= 0"
# 4-2 QuadExpr--Variable
@test quadToStr(q + w) == "2.5 z*y + 7.1 x + 1.0 w + 2.5"
@test quadToStr(q - w) == "2.5 z*y + 7.1 x - 1.0 w + 2.5"
@test_throws w*q
@test_throws w/q
@test conToStr(q <= w) == "2.5 z*y + 7.1 x - 1.0 w + 2.5 <= 0"
@test conToStr(q == w) == "2.5 z*y + 7.1 x - 1.0 w + 2.5 == 0"
@test conToStr(q >= w) == "2.5 z*y + 7.1 x - 1.0 w + 2.5 >= 0"
# 4-3 QuadExpr--AffExpr
@test quadToStr(q + aff2) == "2.5 z*y + 7.1 x + 1.2 y + 3.7"
@test quadToStr(q - aff2) == "2.5 z*y + 7.1 x - 1.2 y + 1.3"
@test_throws q * aff2
@test_throws q / aff2
@test conToStr(q <= aff2) == "2.5 z*y + 7.1 x - 1.2 y + 1.3 <= 0"
@test conToStr(q == aff2) == "2.5 z*y + 7.1 x - 1.2 y + 1.3 == 0"
@test conToStr(q >= aff2) == "2.5 z*y + 7.1 x - 1.2 y + 1.3 >= 0"
# 4-4 QuadExpr--QuadExpr
@test quadToStr(q + q2) == "2.5 z*y + 8.0 z*x + 7.1 x + 1.2 y + 3.7"
@test quadToStr(q - q2) == "2.5 z*y - 8.0 z*x + 7.1 x - 1.2 y + 1.3"
@test_throws q * q2
@test_throws q / q2
@test conToStr(q <= q2) == "2.5 z*y - 8.0 z*x + 7.1 x - 1.2 y + 1.3 <= 0"
@test conToStr(q == q2) == "2.5 z*y - 8.0 z*x + 7.1 x - 1.2 y + 1.3 == 0"
@test conToStr(q >= q2) == "2.5 z*y - 8.0 z*x + 7.1 x - 1.2 y + 1.3 >= 0"


==> anc/JuMPSection2/JuliaPackages/JuMP/test/qcqpmodel.jl <==
using Gurobi
let
modQ = Model(:Min,lpsolver=GurobiSolver())

@defVar(modQ, -2 <= x <= 2 )
@defVar(modQ, -2 <= y <= 2 )

@setObjective(modQ, x - y )
addConstraint(modQ, x + x*x + x*y + y*y <= 1 )

status = solve(modQ)
@test status == :Optimal
@test_approx_eq_eps modQ.objVal -1-4/sqrt(3) 1e-6
@test_approx_eq_eps (getValue(x) + getValue(y)) -1/3 1e-3
end

let
modQ = Model(:Min,mipsolver=GurobiSolver())

@defVar(modQ, -2 <= x <= 2, Int )
@defVar(modQ, -2 <= y <= 2, Int )

@setObjective(modQ, x - y )
addConstraint(modQ, x + x*x + x*y + y*y <= 1 )

status = solve(modQ)
@test status == :Optimal
@test_approx_eq_eps modQ.objVal -3 1e-6
@test_approx_eq_eps (getValue(x) + getValue(y)) -1 1e-6
end



==> anc/JuMPSection2/JuliaPackages/JuMP/test/quadmodel.jl <==
using Gurobi
let
modQ = Model(:Min, mipsolver=GurobiSolver())

@defVar(modQ, 1.1*i <= x[i=1:3] <= 2.5*i, Int)

setObjective(modQ, 3*x[1]*x[2] + x[2]*x[2] + 9*x[3]*x[1])

@addConstraint(modQ, x[2] <= 1.7*x[3])
@addConstraint(modQ, x[2] >= 0.5*x[1])

status = solve(modQ)
@test status == :Optimal
@test_approx_eq modQ.objVal 99.0
@test_approx_eq getValue(x) [2.0, 3.0, 4.0]
end

# test Maximization sense
let
modQ = Model(:Max, mipsolver=GurobiSolver())

@defVar(modQ, 1.1*i <= x[i=1:3] <= 2.5*i, Int)

setObjective(modQ, -3*x[1]*x[2] - x[2]*x[2] - 9*x[3]*x[1])

@addConstraint(modQ, x[2] <= 1.7*x[3])
@addConstraint(modQ, x[2] >= 0.5*x[1])

status = solve(modQ)
@test status == :Optimal
@test_approx_eq modQ.objVal -99.0
@test_approx_eq getValue(x) [2.0, 3.0, 4.0]
end

let
modQ = Model(:Min, lpsolver=GurobiSolver())

@defVar(modQ, 0.5 <= x <= 2 )
@defVar(modQ, 0 <= y <= 30 )

setObjective(modQ, (x+y)*(x+y) )
@addConstraint(modQ, x + y >= 1 )

status = solve(modQ)
@test status == :Optimal
@test_approx_eq_eps modQ.objVal 1.0 1e-6
@test_approx_eq_eps (getValue(x) + getValue(y)) 1.0 1e-6
end


==> anc/JuMPSection2/JuliaPackages/JuMP/test/runtests.jl <==
require("JuMP")
using JuMP
using Base.Test

tests = ["expr.jl",
         "variable.jl",
         "operator.jl",
         "macros.jl",
         "model.jl"]

println("Running tests:")

for curtest in tests
  println(" Test: $(curtest)")
  include(curtest)
end

if Pkg.installed("Gurobi") != nothing
  gurobitests = ["qcqpmodel.jl", "quadmodel.jl"]
  for curtest in gurobitests
    println(" Test: $(curtest)")
    include(curtest)
  end
else
  println("WARNING: Gurobi not installed, cannot execute corresponding tests")
end

# hygiene.jl should be run separately


==> anc/JuMPSection2/JuliaPackages/JuMP/test/speed.jl <==
#############################################################################
# JuMP
# An algebraic modelling langauge for Julia
# See http://github.com/JuliaOpt/JuMP.jl
#############################################################################
# speed.jl
#
# Runs some JuMP benchmarks to test for speed-related regressions.
# Examples taken from the Lubin, Dunning paper.
# 
# Post past results here
# ---------------------------------------------------------------------------
# Iain's Dell Laptop
# 2013/10/05  ee443c8d6a779ff74373178dbd6086b1912c5f5e
# Run 1
# PMEDIAN BUILD MIN=0.37519394   MED=0.72586158
# PMEDIAN WRITE MIN=1.551488986  MED=1.62851847
# CONT5 BUILD   MIN=0.254537676  MED=0.454625898
# CONT5 WRITE   MIN=1.581302132  MED=1.639451427
# Run 2
# PMEDIAN BUILD MIN=0.381689249  MED=0.745308535
# PMEDIAN WRITE MIN=1.55169788   MED=1.580791808
# CONT5 BUILD   MIN=0.248255523  MED=0.454527841
# CONT5 WRITE   MIN=1.60369395   MED=1.638122135
# ---------------------------------------------------------------------------
# Iain's Desktop
# 2013/10/23  d8c64fd341801a5c266597df4ec52377f42a5260
# Run 1
# PMEDIAN BUILD MIN=0.267263966  MED=0.272618701
# PMEDIAN WRITE MIN=1.263382472  MED=1.26997836
# CONT5 BUILD   MIN=0.118468756  MED=0.18796253
# CONT5 WRITE   MIN=1.309088036  MED=1.325527758
# Run 2
# PMEDIAN BUILD MIN=0.271933082  MED=0.274442777
# PMEDIAN WRITE MIN=1.29212427   MED=1.30086527
# CONT5 BUILD   MIN=0.123911798  MED=0.193959468
# CONT5 WRITE   MIN=1.293636495  MED=1.305372909
#############################################################################

using JuMP

function pMedian(numFacility::Int,numCustomer::Int,numLocation::Int,useMPS)
  srand(10)	
  customerLocations = [rand(1:numLocation) for a = 1:numCustomer ]

  tic()
  m = Model(:Max)

  # Facility locations
  @defVar(m, 0 <= s[1:numLocation] <= 1)

  # Aux. variable: x_a,i = 1 iff the closest facility to a is at i
  @defVar(m, 0 <= x[1:numLocation,1:numCustomer] <= 1)

  # Objective: min distance
  @setObjective(m, sum{abs(customerLocations[a]-i)*x[i,a], a = 1:numCustomer, i = 1:numLocation} )

  # Constraints
  for a in 1:numCustomer
    # Subject to linking x with s
    for i in 1:numLocation
      @addConstraint(m, x[i,a] - s[i] <= 0)
    end
    # Subject to one of x must be 1
    @addConstraint(m, sum{x[i,a],i=1:numLocation} == 1 )
  end

  # Subject to must allocate all facilities
  @addConstraint(m, sum{s[i],i=1:numLocation} == numFacility )	
  buildTime = toq()

  tic()
  if useMPS
    writeMPS(m,"/dev/null")
  else
    writeLP(m,"/dev/null")
  end
  writeTime = toq()

  return buildTime, writeTime
end

function cont5(n,useMPS)
  m = n
  n1 = n-1
  m1 = m-1
  dx = 1/n
  T = 1.58
  dt = T/m
  h2 = dx^2
  a = 0.001
  yt = [0.5*(1 - (j*dx)^2) for j=0:n]
	
  tic()
  mod = Model(:Min)
  @defVar(mod,  0 <= y[0:m,0:n] <= 1)
  @defVar(mod, -1 <= u[1:m] <= 1)
  @setObjective(mod, y[0,0])

  # PDE
  for i = 0:m1
    for j = 1:n1
      @addConstraint(mod, h2*(y[i+1,j] - y[i,j]) == 0.5*dt*(y[i,j-1] - 2*y[i,j] + y[i,j+1] + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1]) )
    end
  end

  # IC
  for j = 0:n
    @addConstraint(mod, y[0,j] == 0)
  end

  # BC
  for i = 1:m
    @addConstraint(mod, y[i,2]   - 4*y[i,1]  + 3*y[i,0] == 0)
    @addConstraint(mod, y[i,n-2] - 4*y[i,n1] + 3*y[i,n] == (2*dx)*(u[i] - y[i,n]))
  end
  buildTime = toq()

  tic()
  if !useMPS
    writeLP(mod, "/dev/null")
  else
    writeMPS(mod, "/dev/null")
  end
  writeTime = toq()

  return buildTime, writeTime
end


function RunTests()
  # Pmedian
  pmedian_build = Float64[]
  pmedian_write = Float64[]
  for runs = 1:9
    bt, wt = pMedian(100,100,5000,false)
    push!(pmedian_build, bt)
    push!(pmedian_write, wt)
  end
  sort!(pmedian_build)
  sort!(pmedian_write)
  print("PMEDIAN BUILD MIN=",minimum(pmedian_build),"  MED=",pmedian_build[5],"\n")
  print("PMEDIAN WRITE MIN=",minimum(pmedian_write),"  MED=",pmedian_write[5],"\n")

  # Cont5
  cont5_build = Float64[]
  cont5_write = Float64[]
  for runs = 1:9
    bt, wt = cont5(500,false)
    push!(cont5_build, bt)
    push!(cont5_write, wt)
  end
  sort!(cont5_build)
  sort!(cont5_write)
  print("CONT5 BUILD   MIN=",minimum(cont5_build),"  MED=",cont5_build[5],"\n")
  print("CONT5 WRITE   MIN=",minimum(cont5_write),"  MED=",cont5_write[5],"\n")

end

RunTests()



==> anc/JuMPSection2/JuliaPackages/JuMP/test/variable.jl <==
# variable.jl
# Test coverage for Variable

# Constructors
mcon = Model(:Min)
@defVar(mcon, nobounds)
@defVar(mcon, lbonly >= 0)
@defVar(mcon, ubonly <= 1)
@defVar(mcon, 0 <= bothb <= 1)
@defVar(mcon, 0 <= onerange[-5:5] <= 10)
@defVar(mcon, onerangeub[-7:1] <= 10, Int)
@defVar(mcon, manyrangelb[0:1,10:20,1:1] >= 2)
@test getLower(manyrangelb[0,15,1]) == 2
s = ["Green","Blue"]
@defVar(mcon, x[-10:10,s] <= 5.5, Int)
@test getUpper(x[-4,"Green"]) == 5.5

# Test setters/getters
# Name
m = Model(:Max)
@defVar(m, 0 <= x <= 2)
@test getName(x) == "x"
setName(x, "x2")
@test getName(x) == "x2"
setName(x, "")
@test getName(x) == "_col1"

# Bounds
@test getLower(x) == 0
@test getUpper(x) == 2
setLower(x, 1)
@test getLower(x) == 1
setUpper(x, 3)
@test getUpper(x) == 3


==> anc/JuMPSection2/JuliaPackages/MathProgBase/LICENSE.md <==
The MathProgBase Julia module is licensed under the MIT License:

> Copyright (c) 2013: Miles Lubin and contributors
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
> NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
> LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
> OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
> WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/JuMPSection2/JuliaPackages/MathProgBase/README.md <==
This package provides high-level
one-shot functions for linear and mixed-integer programming (``linprog`` and ``mixintprog``),
as well as a solver-independent low-level interface for implementing advanced techniques
that require efficiently solving a sequence of linear programming problems.

Supported LP solvers are ``Clp``, ``Gurobi``, and ``GLPK``. Supported MIP solvers are ``Cbc``, ``Gurobi``, and ``GLPK``. The corresponding solver packages (of the same name, except for ``GLPKMathProgInterface``) must be installed first. 

The interface is fully documented **[here]**.

[here]: http://mathprogbasejl.readthedocs.org/en/latest/mathprogbase.html


==> anc/JuMPSection2/JuliaPackages/MathProgBase/doc/Makefile <==
# Makefile for Sphinx documentation
#

# You can set these variables from the command line.
SPHINXOPTS    =
SPHINXBUILD   = sphinx-build
PAPER         =
BUILDDIR      = _build

# Internal variables.
PAPEROPT_a4     = -D latex_paper_size=a4
PAPEROPT_letter = -D latex_paper_size=letter
ALLSPHINXOPTS   = -d $(BUILDDIR)/doctrees $(PAPEROPT_$(PAPER)) $(SPHINXOPTS) .
# the i18n builder cannot share the environment and doctrees with the others
I18NSPHINXOPTS  = $(PAPEROPT_$(PAPER)) $(SPHINXOPTS) .

.PHONY: help clean html dirhtml singlehtml pickle json htmlhelp qthelp devhelp \
	epub latex latexpdf text man changes linkcheck doctest gettext

help:
	@echo "Please use \`make <target>' where <target> is one of"
	@echo "  helpdb.jl  to make the REPL help db"
	@echo "  html       to make standalone HTML files"
	@echo "  dirhtml    to make HTML files named index.html in directories"
	@echo "  singlehtml to make a single large HTML file"
	@echo "  pickle     to make pickle files"
	@echo "  json       to make JSON files"
	@echo "  htmlhelp   to make HTML files and a HTML help project"
	@echo "  qthelp     to make HTML files and a qthelp project"
	@echo "  devhelp    to make HTML files and a Devhelp project"
	@echo "  epub       to make an epub"
	@echo "  latex      to make LaTeX files, you can set PAPER=a4 or PAPER=letter"
	@echo "  latexpdf   to make LaTeX files and run them through pdflatex"
	@echo "  text       to make text files"
	@echo "  man        to make manual pages"
	@echo "  texinfo    to make Texinfo files"
	@echo "  info       to make Texinfo files and run them through makeinfo"
	@echo "  gettext    to make PO message catalogs"
	@echo "  changes    to make an overview of all changed/added/deprecated items"
	@echo "  linkcheck  to check all external links for integrity"
	@echo "  doctest    to run all doctests embedded in the documentation (if enabled)"
	@echo "  listpkg    to recreate the list of available packages"

clean:
	-rm -rf $(BUILDDIR)/*
	-rm -f sphinx/*.pyc

html:
	$(SPHINXBUILD) -b html $(ALLSPHINXOPTS) $(BUILDDIR)/html
	@echo
	@echo "Build finished. The HTML pages are in $(BUILDDIR)/html."

dirhtml:
	$(SPHINXBUILD) -b dirhtml $(ALLSPHINXOPTS) $(BUILDDIR)/dirhtml
	@echo
	@echo "Build finished. The HTML pages are in $(BUILDDIR)/dirhtml."

singlehtml:
	$(SPHINXBUILD) -b singlehtml $(ALLSPHINXOPTS) $(BUILDDIR)/singlehtml
	@echo
	@echo "Build finished. The HTML page is in $(BUILDDIR)/singlehtml."

pickle:
	$(SPHINXBUILD) -b pickle $(ALLSPHINXOPTS) $(BUILDDIR)/pickle
	@echo
	@echo "Build finished; now you can process the pickle files."

json:
	$(SPHINXBUILD) -b json $(ALLSPHINXOPTS) $(BUILDDIR)/json
	@echo
	@echo "Build finished; now you can process the JSON files."

htmlhelp:
	$(SPHINXBUILD) -b htmlhelp $(ALLSPHINXOPTS) $(BUILDDIR)/htmlhelp
	@echo
	@echo "Build finished; now you can run HTML Help Workshop with the" \
	      ".hhp project file in $(BUILDDIR)/htmlhelp."

qthelp:
	$(SPHINXBUILD) -b qthelp $(ALLSPHINXOPTS) $(BUILDDIR)/qthelp
	@echo
	@echo "Build finished; now you can run "qcollectiongenerator" with the" \
	      ".qhcp project file in $(BUILDDIR)/qthelp, like this:"
	@echo "# qcollectiongenerator $(BUILDDIR)/qthelp/JuliaLanguage.qhcp"
	@echo "To view the help file:"
	@echo "# assistant -collectionFile $(BUILDDIR)/qthelp/JuliaLanguage.qhc"

devhelp:
	$(SPHINXBUILD) -b devhelp $(ALLSPHINXOPTS) $(BUILDDIR)/devhelp
	@echo
	@echo "Build finished."
	@echo "To view the help file:"
	@echo "# mkdir -p $$HOME/.local/share/devhelp/JuliaLanguage"
	@echo "# ln -s $(BUILDDIR)/devhelp $$HOME/.local/share/devhelp/JuliaLanguage"
	@echo "# devhelp"

epub:
	$(SPHINXBUILD) -b epub $(ALLSPHINXOPTS) $(BUILDDIR)/epub
	@echo
	@echo "Build finished. The epub file is in $(BUILDDIR)/epub."

latex:
	$(SPHINXBUILD) -b latex $(ALLSPHINXOPTS) $(BUILDDIR)/latex
	@echo
	@echo "Build finished; the LaTeX files are in $(BUILDDIR)/latex."
	@echo "Run \`make' in that directory to run these through (pdf)latex" \
	      "(use \`make latexpdf' here to do that automatically)."

latexpdf:
	$(SPHINXBUILD) -b latex $(ALLSPHINXOPTS) $(BUILDDIR)/latex
	@echo "Running LaTeX files through pdflatex..."
	$(MAKE) -C $(BUILDDIR)/latex all-pdf
	@echo "pdflatex finished; the PDF files are in $(BUILDDIR)/latex."

text:
	$(SPHINXBUILD) -b text $(ALLSPHINXOPTS) $(BUILDDIR)/text
	@echo
	@echo "Build finished. The text files are in $(BUILDDIR)/text."

man:
	$(SPHINXBUILD) -b man $(ALLSPHINXOPTS) $(BUILDDIR)/man
	@echo
	@echo "Build finished. The manual pages are in $(BUILDDIR)/man."

texinfo:
	$(SPHINXBUILD) -b texinfo $(ALLSPHINXOPTS) $(BUILDDIR)/texinfo
	@echo
	@echo "Build finished. The Texinfo files are in $(BUILDDIR)/texinfo."
	@echo "Run \`make' in that directory to run these through makeinfo" \
	      "(use \`make info' here to do that automatically)."

info:
	$(SPHINXBUILD) -b texinfo $(ALLSPHINXOPTS) $(BUILDDIR)/texinfo
	@echo "Running Texinfo files through makeinfo..."
	make -C $(BUILDDIR)/texinfo info
	@echo "makeinfo finished; the Info files are in $(BUILDDIR)/texinfo."

gettext:
	$(SPHINXBUILD) -b gettext $(I18NSPHINXOPTS) $(BUILDDIR)/locale
	@echo
	@echo "Build finished. The message catalogs are in $(BUILDDIR)/locale."

changes:
	$(SPHINXBUILD) -b changes $(ALLSPHINXOPTS) $(BUILDDIR)/changes
	@echo
	@echo "The overview file is in $(BUILDDIR)/changes."

linkcheck:
	$(SPHINXBUILD) -b linkcheck $(ALLSPHINXOPTS) $(BUILDDIR)/linkcheck
	@echo
	@echo "Link check complete; look for any errors in the above output " \
	      "or in $(BUILDDIR)/linkcheck/output.txt."

doctest:
	$(SPHINXBUILD) -b doctest $(ALLSPHINXOPTS) $(BUILDDIR)/doctest
	@echo "Testing of doctests in the sources finished, look at the " \
	      "results in $(BUILDDIR)/doctest/output.txt."

helpdb.jl: stdlib/*.rst sphinx/jlhelp.py sphinx/julia.py
	$(SPHINXBUILD) -b jlhelp $(ALLSPHINXOPTS) $(BUILDDIR)/jlhelp
	mv $(BUILDDIR)/jlhelp/jlhelp.jl helpdb.jl


==> anc/JuMPSection2/JuliaPackages/MathProgBase/doc/README.md <==
Ipopt.jl Documentation README
================================

Ipopt.jl's documentation is written in reStructuredText, a good reference for which
is the [Documenting Python](http://docs.python.org/devguide/documenting.html)
chapter of the Python Developer's Guide.


Building the documentation
--------------------------

The documentation is built using [Sphinx](http://sphinx.pocoo.org/) and LaTeX.
On ubuntu, you'll need the following packages installed:

    python-sphinx
    texlive
    texlive-latex-extra

Then run

    $ make helpdb.jl
    $ make html
    $ make latexpdf


File layout
-----------

    conf.py             Sphinx configuration
    helpdb.jl           REPL help database
    sphinx/             Sphinx extensions and plugins
    sphinx/jlhelp.py    Sphinx plugin to build helpdb.jl
    _themes/            Sphinx html themes



==> anc/JuMPSection2/JuliaPackages/MathProgBase/doc/conf.py <==
# -*- coding: utf-8 -*-
#
# Julia Language documentation build configuration file, created by
# sphinx-quickstart on Sat Apr 14 22:49:22 2012.
#
# This file is execfile()d with the current directory set to its containing dir.
#
# Note that not all possible configuration values are present in this
# autogenerated file.
#
# All configuration values have a default; values that are commented out
# serve to show the default.

import sys, os, juliadoc

# If extensions (or modules to document with autodoc) are in another directory,
# add these directories to sys.path here. If the directory is relative to the
# documentation root, use os.path.abspath to make it absolute, like shown here.
sys.path.insert(0, os.path.abspath('sphinx'))

# -- General configuration -----------------------------------------------------

# If your documentation needs a minimal Sphinx version, state it here.
#needs_sphinx = '1.0'

# Add any Sphinx extension module names here, as strings. They can be extensions
# coming with Sphinx (named 'sphinx.ext.*') or your custom ones.
extensions = ['sphinx.ext.mathjax', 'juliadoc.julia', 'juliadoc.jlhelp']

# Add any paths that contain templates here, relative to this directory.
templates_path = ['_templates']

# The suffix of source filenames.
source_suffix = '.rst'

# The encoding of source files.
#source_encoding = 'utf-8-sig'

# The master toctree document.
master_doc = 'mathprogbase'

# General information about the project.
project = u'MathProgBase.jl'
AUTHORS = u"Miles Lubin"
copyright = u'2013, '+AUTHORS

# The version info for the project you're documenting, acts as replacement for
# |version| and |release|, also used in various other places throughout the
# built documents.
#
# The short X.Y version.
version = '0.0'
# The full version, including alpha/beta/rc tags.
release = '0.0'

# The language for content autogenerated by Sphinx. Refer to documentation
# for a list of supported languages.
#language = None

# There are two options for replacing |today|: either, you set today to some
# non-false value, then it is used:
#today = ''
# Else, today_fmt is used as the format for a strftime call.
#today_fmt = '%B %d, %Y'

# List of patterns, relative to source directory, that match files and
# directories to ignore when looking for source files.
exclude_patterns = ['_build']

# The reST default role (used for this markup: `text`) to use for all documents.
#default_role = None

# If true, '()' will be appended to :func: etc. cross-reference text.
#add_function_parentheses = True

# If true, the current module name will be prepended to all description
# unit titles (such as .. function::).
add_module_names = False

# If true, sectionauthor and moduleauthor directives will be shown in the
# output. They are ignored by default.
#show_authors = False

# The name of the Pygments (syntax highlighting) style to use.
pygments_style = 'sphinx'

# A list of ignored prefixes for module index sorting.
#modindex_common_prefix = []

primary_domain = 'jl'
highlight_language = 'julia'


# -- Options for HTML output ---------------------------------------------------

# The theme to use for HTML and HTML Help pages.  See the documentation for
# a list of builtin themes.
html_theme = 'julia'

# Theme options are theme-specific and customize the look and feel of a theme
# further.  For a list of options available for each theme, see the
# documentation.
#html_theme_options = {}

# Add any paths that contain custom themes here, relative to this directory.
html_theme_path = [juliadoc.get_theme_dir()]

# The name for this set of Sphinx documents.  If None, it defaults to
# "<project> v<release> documentation".
#html_title = None

# A shorter title for the navigation bar.  Default is the same as html_title.
#html_short_title = None

# The name of an image file (relative to this directory) to place at the top
# of the sidebar.
#html_logo = None

# The name of an image file (within the static path) to use as favicon of the
# docs.  This file should be a Windows icon file (.ico) being 16x16 or 32x32
# pixels large.
#html_favicon = None

# Add any paths that contain custom static files (such as style sheets) here,
# relative to this directory. They are copied after the builtin static files,
# so a file named "default.css" will overwrite the builtin "default.css".
#html_static_path = ['_static']

# If not '', a 'Last updated on:' timestamp is inserted at every page bottom,
# using the given strftime format.
#html_last_updated_fmt = '%b %d, %Y'

# If true, SmartyPants will be used to convert quotes and dashes to
# typographically correct entities.
#html_use_smartypants = True

# Custom sidebar templates, maps document names to template names.
html_sidebars = juliadoc.default_sidebars()

# Additional templates that should be rendered to pages, maps page names to
# template names.
#html_additional_pages = {}

# If false, no module index is generated.
#html_domain_indices = True

# If false, no index is generated.
#html_use_index = True

# If true, the index is split into individual pages for each letter.
#html_split_index = False

# If true, links to the reST sources are added to the pages.
#html_show_sourcelink = True

# If true, "Created using Sphinx" is shown in the HTML footer. Default is True.
#html_show_sphinx = True

# If true, "(C) Copyright ..." is shown in the HTML footer. Default is True.
#html_show_copyright = True

# If true, an OpenSearch description file will be output, and all pages will
# contain a <link> tag referring to it.  The value of this option must be the
# base URL from which the finished HTML is served.
#html_use_opensearch = ''

# This is the file name suffix for HTML files (e.g. ".xhtml").
#html_file_suffix = None

# Output file base name for HTML help builder.
htmlhelp_basename = 'MathProgBaseJlDoc'


# -- Options for LaTeX output --------------------------------------------------

latex_elements = {
# The paper size ('letterpaper' or 'a4paper').
#'papersize': 'letterpaper',

# The font size ('10pt', '11pt' or '12pt').
#'pointsize': '10pt',

# Additional stuff for the LaTeX preamble.
#'preamble': '',

    'utf8extra': r'''
        \DeclareUnicodeCharacter{00A0}{\nobreakspace}
        \DeclareUnicodeCharacter{2203}{\ensuremath{\exists}}
        \DeclareUnicodeCharacter{2200}{\ensuremath{\forall}}
        \DeclareUnicodeCharacter{27FA}{\ensuremath{\Longleftrightarrow}}
    ''',
}

# Grouping the document tree into LaTeX files. List of tuples
# (source start file, target name, title, author, documentclass [howto/manual]).
latex_documents = [
  ('ipopt', 'MathProgBase.jl.tex', u'MathProgBase.jl Documentation',
   AUTHORS, 'manual'),
]

# The name of an image file (relative to this directory) to place at the top of
# the title page.
#latex_logo = None

# For "manual" documents, if this is true, then toplevel headings are parts,
# not chapters.
#latex_use_parts = False

# If true, show page references after internal links.
#latex_show_pagerefs = False

# If true, show URL addresses after external links.
#latex_show_urls = False

# Documents to append as an appendix to all manuals.
#latex_appendices = []

# If false, no module index is generated.
#latex_domain_indices = True


# -- Options for manual page output --------------------------------------------

# One entry per manual page. List of tuples
# (source start file, name, description, authors, manual section).
man_pages = [
    ('mathprogbase', 'MathProgBase', u'MathProgBase.jl Documentation',
     [AUTHORS], 1)
]

# If true, show URL addresses after external links.
#man_show_urls = False


# -- Options for Texinfo output ------------------------------------------------

# Grouping the document tree into Texinfo files. List of tuples
# (source start file, target name, title, author,
#  dir menu entry, description, category)
texinfo_documents = [
  ('mathprogbase', 'MathProgBase', u'MathProgBase.jl Documentation',
   AUTHORS, 'MathProgBase', 'MathProgBase.jl - Julia interface to the MathProgBase solver',
   'Miscellaneous'),
]

# Documents to append as an appendix to all manuals.
#texinfo_appendices = []

# If false, no module index is generated.
#texinfo_domain_indices = True

# How to display URL addresses: 'footnote', 'no', or 'inline'.
#texinfo_show_urls = 'footnote'


==> anc/JuMPSection2/JuliaPackages/MathProgBase/doc/low-level.md <==
Working documentation for standardized low-level LP/MIP/QP/MIQP+ interface:

Conventions:
- All indices are one-based.
- It should be easy to access the solver-specific model object in order to call solver-specific functions.

---

```
model(;kwargs...)
```

Create a new empty model, optionally passing in parameters for the solver.

Notes:
- Solver-specific parameters are allowed. Eventually we will also have a standard set of parameters.
- In order to load a problem from a file in Gurobi, the file name needs to be passed to the GRBModel constructor. I suggest that this function create a GRBEnv object and wait until later to create a GRBModel.

---

```
loadproblem(m, filename::String)
```

Load a problem from a file into the model ``m``. File extension should be used to determine the format.

Notes:
- Different solvers support different input formats. An error should be thrown if an unsupported format is used.

```
loadproblem(m, A, collb, colub, obj, rowlb, rowub)
```

Load a problem from the given input data. ``A`` is the constraint matrix, ``collb`` are lower bounds on variables, ``colub`` are upper bounds on variables, ``rowlb`` are lower bounds on constraints, ``rowub`` are upper bounds on constraints.

Notes:
- The solver may choose what type of matrix to accept for ``A``. As a minimum, this should include ``Array{Float64,2}`` and ``SparseMatrixCSC{Float64,Int}``. Exact solvers may want to allow matrices with rational entries.
- ``Inf`` and ``-Inf`` indicate no corresponding upper or lower bound, respectively. Equal lower and upper bounds are used to indicate equalities.

---

```
writeproblem(m, filename::String)
```

Write problem to a file. File extension should be used to determine the format.

Notes:
- Different solvers support different output formats. An error should be thrown if an unsupported format is used.

---

```
getvarLB(m)
setvarLB(m, collb)
getvarUB(m)
setvarUB(m, colub)
getconstrLB(m)
setconstrLB(m, rowlb)
getconstrUB(m)
setconstrUB(m, rowub)
getobj(m)
setobj(m, obj)
```

Setters and getters for vector properties.

---

```
addvar(m, rowidx, rowcoef, collb, colub, objcoef)
```

Add a column to the problem.  ``rowcoef`` specifies non-zero coefficients in the new column in corresponding indices specified in ``rowcoef``. ``collb``, ``colub``, and ``objcoef`` are scalars specifying the lower bound, upper bound, and objective coefficient for the new variable.

---

```
addconstr(m, colidx, colcoef, rowlb, rowub)
```

Add a row to the problem.

---

```
updatemodel(m)
```

Update the model after making changes. Only some solvers need this.

---

```
setsense(m,sense)
getsense(m)
```
Set/get problem sense. Either ``:Min`` or ``:Max``.

---

```
numvar(m)
numconstr(m)
```

Get number of variables and constraints in the model.

---

```
optimize(m)
```

Solve (or resolve) the current model.

---

```
status(m)
```

Get termination status symbol, one of ``:Optimal``, ``:PrimalInfeasible``, ``:DualInfeasible``, ``:UserLimit`` (iteration limit or timeout), ``:Error``, maybe others.

---

```
getobjval(m)
```

Objective value of optimal (or best feasible) solution. 

```
getobjbound(m)
```

Best dual bound (lower bound, when minimizing) on optimal objective value.

```
getsolution(m)
```

Primal solution.

```
getconstrsolution(m)
```

Constraint matrix times solution vector, also known as "row activity".

```
getreducedcosts(m)
```

Dual solution corresponding to (active) variable bounds.

```
getconstrduals(m)
```

Dual solution corresponding to (active) row constraints.

Notes:
- By convention the dual values should have the sign following the interpretation of marginal change in the objective when the corresponding active right-hand side is increased. This corresponds to the standard that reduced costs should be nonnegative when a variable is at a lower bound and nonpositive when a variable is at an upper bound. Different solvers might have different conventions for the row duals, so transformations might be needed.

---

```
getrawsolver(m)
```

Return a solver-specific object that can be used directly with the solver's low-level interface.

---

```
setvartype(m,v)
getvartype(m)
```

Get/set vector of variable types. ``v`` should be a ``Char`` vector where `'C'` indicates continuous and `'I'` indicates integer. (Binaries should be specified as `'I'` with lower bound 0 and upper bound 1). 

---


What's missing:
- Setting/getting solution method
- Add multiple constraints/variables. Remove constraints/variables.
- Setting/getting simplex basis (if applicable)
- Standard subset of parameters (Timeout, output level, iteration limit, MIP gap, etc.)
- SOS constraints for integer problems
- Quadratic objectives



==> anc/JuMPSection2/JuliaPackages/MathProgBase/doc/mathprogbase.rst <==
===============
MathProgBase.jl
===============

.. module:: MathProgBase
   :synopsis: Solver-independent functions and low-level interfaces for Mathematical Programming

`MathProgBase.jl <https://github.com/JuliaOpt/MathProgBase.jl>`_ provides high-level
one-shot functions for linear and mixed-integer programming,
as well as a solver-independent low-level interface for implementing advanced techniques
that require efficiently solving a sequence of linear programming problems.

To use MathProgBase, an external solver must be installed. See :ref:`choosing solvers <choosing-solvers>`.

------------------
Linear Programming
------------------

.. function:: linprog(c, A, sense, b, l, u, solver)

Solves the linear programming problem:

.. math::
    \min_{x}\, &c^Tx\\
    s.t.     &a_i^Tx \text{ sense}_i \, b_i \forall\,\, i\\
             &l \leq x \leq u\\

where:

*    ``c`` is the objective vector, always in the sense of minimization
*    ``A`` is the constraint matrix, with rows :math:`a_i`
*    ``sense`` is a vector of constraint sense characters ``'<'``, ``'='``, and ``'>'``
*    ``b`` is the right-hand side vector
*    ``l`` is the vector of lower bounds on the variables
*    ``u`` is the vector of upper bounds on the variables, and
*    ``solver`` is an *optional* parameter specifying the desired solver, see :ref:`choosing solvers <choosing-solvers>`. If this parameter is not provided, the default solver is used.
 
A scalar is accepted for the ``b``, ``sense``, ``l``, and ``u`` arguments, in which case its value is replicated. The values ``-Inf`` and ``Inf`` are interpreted to mean that there is no corresponding lower or upper bound.

.. note::
    Linear programming solvers extensively exploit the sparsity of the constraint matrix ``A``. While both dense and sparse matrices are acceped, for large-scale problems sparse matrices should be provided if permitted by the problem structure.  

A shortened version is defined as::

    linprog(c, A, sense, b, solver) = linprog(c, A, sense, b, 0, Inf, solver)

The ``linprog`` function returns an instance of the type::
    
    type LinprogSolution
        status
        objval
        sol
        attrs
    end

where ``status`` is a termination status symbol, one of ``:Optimal``, ``:Infeasible``, ``:Unbounded``, ``:UserLimit`` (iteration limit or timeout), ``:Error`` (and maybe others).

If ``status`` is ``:Optimal``, the other members have the following values:

* ``objval`` -- optimal objective value
* ``sol`` -- primal solution vector
* ``attrs`` -- a dictionary that may contain other relevant attributes such as:

  - ``redcost`` -- dual multipliers for active variable bounds (zero if inactive)
  - ``lambda`` -- dual multipliers for active linear constraints (equalities are always active)

..
  - ``colbasis`` -- optimal simplex basis statuses for the variables (columns) if available. Possible values are ``:NonbasicAtLower``, ``:NonbasicAtUpper``, ``:Basic``, and ``:Superbasic`` (not yet implemented by any solvers)
  - ``rowbasis`` -- optimal simplex basis statuses for the constraints (rows) if available (not yet implemented by any solvers)

For example, we can solve the two-dimensional problem (see ``test/linprog.jl``):

.. math::
    \min_{x,y}\, &-x\\
    s.t.         &2x + y \leq 1.5\\
                 & x \geq 0, y \geq 0

by::

    using MathProgBase
    
    sol = linprog([-1,0],[2 1],'<',1.5)
    if sol.status == :Optimal
        println("Optimal objective value is $(sol.objval)")
        println("Optimal solution vector is: [$(sol.sol[1]), $(sol.sol[2])]")
    else
        println("Error: solution status $(sol.status)")
    end

.. function:: linprog(c, A, lb, ub, l, u, solver)

This variant allows one to specify two-sided linear constraints (also known as range constraints)
to solve the linear programming problem:

.. math::
    \min_{x}\, &c^Tx\\
    s.t.     &lb \leq Ax \leq ub\\
             &l \leq x \leq u\\

where:

*    ``c`` is the objective vector, always in the sense of minimization
*    ``A`` is the constraint matrix
*    ``lb`` is the vector of row lower bounds
*    ``ub`` is the vector of row upper bounds
*    ``l`` is the vector of lower bounds on the variables
*    ``u`` is the vector of upper bounds on the variables, and
*    ``solver`` is an *optional* parameter specifying the desired solver, see :ref:`choosing solvers <choosing-solvers>`. If this parameter is not provided, the default solver is used.
 
A scalar is accepted for the ``l``, ``u``, ``lb``, and ``ub`` arguments, in which case its value is replicated. The values ``-Inf`` and ``Inf`` are interpreted to mean that there is no corresponding lower or upper bound. Equality constraints are specified by setting the row lower and upper bounds to the same value.

A shortened version is defined as::

    linprog(c, A, lb, ub, solver) = linprog(c, A, lb, ub, 0, Inf, solver)


-------------------------
Mixed-integer Programming
-------------------------

.. function:: mixintprog(c, A, sense, b, vartypes, lb, ub, solver)

Solves the same optimization problem as ``linprog`` above, except variables
are additionally constrained to take only integer values if the corresponding
entry in the ``varypes`` vector is the character ``'I'``. Continuous
variables are indicated by the value ``'C'``. Binary variables should be specified
by ``'I'`` with lower bounds of 0 and upper bounds of 1.

A scalar is accepted for the ``sense``, ``b``, ``vartypes``, ``lb``, and ``ub`` arguments, in which case its value is replicated. The values ``-Inf`` and ``Inf`` are interpreted to mean that there is no corresponding lower or upper bound. 

The ``mixintprog`` function returns an instance of the type::
    
    type MixintprogSolution
        status
        objval
        sol
        attrs
    end

where ``status`` takes the same values as with ``linprog``.

If ``status`` does not indicate error or infeasiblity, the other members have the following values:

* ``objval`` -- optimal objective value
* ``sol`` -- primal solution vector
* ``attrs`` -- a dictionary that may contain other relevant attributes such as:

  - ``objbound`` -- Best known lower bound on the objective value

Analogous shortened and range-constraint versions are available as well.

We can solve a `binary knapsack problem <http://en.wikipedia.org/wiki/Knapsack_problem>`_

.. math::
    max\, &5x_1 + 3x_2 + 2x_3 + 7x_4 + 4x_5\\
    s.t.  &2x_1 + 8x_2 + 4x_3 + 2x_4 + 5x_5 \leq 10\\
          & (x_1, x_2, x_3, x_4, x_5) \in \{0,1\}^5

with the code::
    
    mixintprog(-[5.,3.,2.,7.,4.],[2. 8. 4. 2. 5.],'<',10,'I',0,1)


-------------------
Low-level interface
-------------------

The ``linprog`` and ``mixintprog`` functions are written on top of a solver-independent low-level interface called ``MathProgSolverInterface``, which individual solvers implement. The concept is similar to that of `OSI <https://projects.coin-or.org/Osi>`_, a C++ library which provides a generic virtual base class for interacting with linear programming solvers. Julia, however, does not quite have virtual classes or interfaces. Instead, multiple dispatch is used with abstract types. The API is designed to support problem modification as needed to solve a sequence of linear programming problems efficiently; linear programming solvers are expected to hot-start the solution process after modifications such as additional constraints or variables. For mixed-integer programming, hot-starting is usually impractical.

The ``MathProgSolverInterface`` exports two abstract types: ``AbstractMathProgModel``, which represents an instance of an optimization problem, and ``AbstractMathProgSolver``, which represents a solver (with particular solution options), from which an ``AbstractMathProgModel`` is generated.

.. function:: model(s::AbstractMathProgSolver)

    Returns an instance of an ``AbstractMathProgModel`` using the given solver.

.. function:: loadproblem!(m::AbstractMathProgModel, filename::String)

    Loads problem data from the given file. Supported file types are solver-dependent.

.. function:: loadproblem!(m::AbstractMathProgModel, A, l, u, c, lb, ub, sense)

Loads the provided problem data to set up the linear programming problem:

.. math::
    \min_{x}\, &c^Tx\\
    s.t.     &lb \leq Ax \leq ub\\
             &l \leq x \leq u\\

``sense`` specifies the direction of the optimization problem, and must be either ``:Min`` or ``:Max``.

Both sparse and dense matrices are accepted for ``A``. ``Inf`` and ``-Inf`` indicate that 
there is no corresponding upper or lower bound. Equal lower and upper bounds are used
to indicate equality constraints.

.. function:: writeproblem(m::AbstractMathProgModel, filename::String)
    
    Writes the current problem data to the given file. Supported file types are solver-dependent.



.. function:: getvarLB(m::AbstractMathProgModel)
   
    Returns a vector containing the lower bounds :math:`l` on the variables.

.. function:: setvarLB!(m::AbstractMathProgModel, l)
   
    Sets the lower bounds on the variables.

.. function:: getvarUB(m::AbstractMathProgModel)
   
    Returns a vector containing the upper bounds :math:`u` on the variables.

.. function:: setvarUB!(m::AbstractMathProgModel, u)
   
    Sets the upper bounds on the variables.



.. function:: getconstrLB(m::AbstractMathProgModel)
   
    Returns a vector containing the lower bounds :math:`lb` on the constraints.

.. function:: setconstrLB!(m::AbstractMathProgModel, lb)
   
    Sets the lower bounds on the constraints.

.. function:: getconstrUB(m::AbstractMathProgModel)
   
    Returns a vector containing the upper bounds :math:`ub` on the constraints.

.. function:: setconstrUB!(m::AbstractMathProgModel, ub)
   
    Sets the upper bounds on the constraints.

.. function:: getobj(m::AbstractMathProgModel)
   
    Returns a vector containing the objective coefficients :math:`c`.

.. function:: setobj!(m::AbstractMathProgModel, c)
   
    Sets the objective coefficients.



.. function:: addvar!(m::AbstractMathProgModel, constridx, constrcoef, l, u, objcoef)

    Adds a new variable to the model, with lower bound ``l`` (``-Inf`` if none), 
    upper bound ``u`` (``Inf`` if none), and
    objective coefficient ``objcoef``. Constraint coefficients for this new variable
    are specified in a sparse format: the ``constrcoef`` vector contains the nonzero
    coefficients, and the ``constridx`` vector contains the indices of the corresponding
    constraints.

.. function:: addvar!(m::AbstractMathProgModel, l, u, objcoef)

    Adds a new variable to the model, with lower bound ``l`` (``-Inf`` if none), 
    upper bound ``u`` (``Inf`` if none), and
    objective coefficient ``objcoef``. This is equivalent to calling the 
    above method with empty arrays for the constraint coefficients.
    

.. function:: addconstr!(m::AbstractMathProgModel, varidx, coef, lb, ub)

    Adds a new constraint to the model, with lower bound ``lb`` (``-Inf`` if none)
    and upper bound ``ub`` (``Inf`` if none). Coefficients for this new constraint
    are specified in a sparse format: the ``coef`` vector contains the nonzero
    coefficients, and the ``varidx`` vector contains the indices of the corresponding
    variables.



.. function:: updatemodel!(m::AbstractMathProgModel)

    Commits recent changes to the model. Only required by some solvers (e.g. Gurobi).

.. function:: setsense!(m::AbstractMathProgModel, sense)

    Sets the optimization sense of the model. Accepted values are ``:Min`` and ``:Max``.

.. function:: getsense(m::AbstractMathProgModel)

    Returns the optimization sense of the model.

.. function:: numvar(m::AbstractMathProgModel)

    Returns the number of variables in the model.

.. function:: numconstr(m::AbstractMathProgModel)

    Returns the number of constraints in the model.

.. function:: optimize!(m::AbstractMathProgModel)

    Solves the optimization problem.

.. function:: status(m::AbstractMathProgModel)

    Returns the termination status after solving. Possible values include ``:Optimal``,
    ``:Infeasible``, ``:Unbounded``, ``:UserLimit`` (iteration limit or timeout), and ``:Error``.
    Solvers may return other statuses, for example, when presolve indicates that the model is
    either infeasible or unbounded, but did not determine which.

.. function:: getobjval(m::AbstractMathProgModel)

    Returns the objective value of the solution found by the solver.

.. function:: getobjbound(m::AbstractMathProgModel)

    Returns the best known bound on the optimal objective value.
    This is used, for example, when a branch-and-bound method
    is stopped before finishing.

.. function:: getsolution(m::AbstractMathProgModel)

    Returns the solution vector found by the solver.

.. function:: getconstrsolution(m::AbstractMathProgModel)

    Returns a vector containing the values of the constraints
    at the solution. This is the vector :math:`Ax`.

.. function:: getreducedcosts(m::AbstractMathProgModel)

    Returns the dual solution vector corresponding to the variable bounds,
    known as the reduced costs. Not available when integer variables are present.

.. function:: getconstrduals(m::AbstractMathProgModel)

    Returns the dual solution vector corresponding to the constraints.
    Not available when integer variables are present.

.. function:: getrawsolver(m::AbstractMathProgModel)

    Returns an object that may be used to access a solver-specific API for this model.

.. function:: setvartype!(m::AbstractMathProgModel, v::Vector{Char})

    Sets the types of the variables to those indicated by the vector ``v``. Valid
    types are ``'I'`` for integer and ``'C'`` for continuous. Binary variables
    should be indicated by ``'I'`` with lower bound 0 and upper bound 1.

.. function:: getvartype(m::AbstractMathProgModel)

    Returns a vector indicating the types of each variable, with values described above.

.. function:: setwarmstart!(m::AbstractMathProgModel, v)

    Provide an initial solution ``v`` to the MIP solver. To leave values undefined, set them
    to ``NaN``.


.. _choosing-solvers:

----------------
Choosing solvers
----------------

Solvers and solver-specific parameters are specified by ``AbstractMathProgSolver`` objects, which are provided by particular solver packages. For example, the ``Clp`` package exports a ``ClpSolver`` object, which can be passed to ``linprog`` as follows::

    using Clp
    linprog([-1,0],[2 1],'<',1.5, ClpSolver())

Options are passed as keyword arguments, for example, ``ClpSolver(LogLevel=1)``. See the `Clp <https://github.com/mlubin/Clp.jl>`_, `Cbc <https://github.com/mlubin/Cbc.jl>`_, `GLPKMathProgInterface <https://github.com/JuliaOpt/GLPKMathProgInterface.jl>`_, and `Gurobi <https://github.com/JuliaOpt/Gurobi.jl>`_ packages for more information.

If no solver is specified, a default is chosen. See ``src/defaultsolvers.jl`` for the list of default solvers.


==> anc/JuMPSection2/JuliaPackages/MathProgBase/doc/requirements.txt <==
-e git+https://github.com/JuliaLang/JuliaDoc.git#egg=JuliaDoc


==> anc/JuMPSection2/JuliaPackages/MathProgBase/src/MathProgBase.jl <==
module MathProgBase

    require(joinpath(Pkg.dir("MathProgBase"),"src","MathProgSolverInterface.jl"))
    using MathProgSolverInterface
    export SolverNameAndOptions

    include("defaultsolvers.jl")
    @setdefaultLPsolver
    @setdefaultMIPsolver

    include("linprog.jl")
    include("mixintprog.jl")
end


==> anc/JuMPSection2/JuliaPackages/MathProgBase/src/MathProgSolverInterface.jl <==
module MathProgSolverInterface

export AbstractMathProgModel,
    AbstractMathProgSolver,
    MissingSolver,
    model,
    loadproblem!,
    writeproblem,
    getvarLB,
    setvarLB!,
    getvarUB,
    setvarUB!,
    getconstrLB,
    setconstrLB!,
    getconstrUB,
    setconstrUB!,
    getobj,
    setobj!,
    addvar!,
    addconstr!,
    updatemodel!,
    setsense!,
    getsense,
    numvar,
    numconstr,
    optimize!,
    status,
    getobjval,
    getobjbound,
    getsolution,
    getconstrsolution,
    getreducedcosts,
    getconstrduals,
    getrawsolver,
    setvartype!,
    getvartype,
    setwarmstart!

abstract AbstractMathProgModel

# immutable type which we dispatch solvers on 
abstract AbstractMathProgSolver

model(s::AbstractMathProgSolver) = error("Not implemented")

immutable MissingSolver <: AbstractMathProgSolver
    solvertype::ASCIIString
    suggestions::Vector{Symbol}
end

function model(s::MissingSolver) 
    pkgnames = join(["\"$(sol)\", " for sol in s.suggestions], ' ')
    error("No $(s.solvertype) solver detected. Try installing one of the following packages: $pkgnames and restarting Julia")
end

loadproblem!(m::AbstractMathProgModel, filename::String) = error("Not Implemented")
loadproblem!(m::AbstractMathProgModel, A, collb, colub, obj, rowlb, rowub, sense) = error("Not Implemented")

writeproblem(m::AbstractMathProgModel, filename::String) = error("Not Implemented")

getvarLB(m::AbstractMathProgModel) = error("Not Implemented")
setvarLB!(m::AbstractMathProgModel, collb) = error("Not Implemented")
getvarUB(m::AbstractMathProgModel) = error("Not Implemented")
setvarUB!(m::AbstractMathProgModel, colub) = error("Not Implemented")
getconstrLB(m::AbstractMathProgModel) = error("Not Implemented")
setconstrLB!(m::AbstractMathProgModel, rowlb) = error("Not Implemented")
getconstrUB(m::AbstractMathProgModel) = error("Not Implemented")
setconstrUB!(m::AbstractMathProgModel, rowub) = error("Not Implemented")
getobj(m::AbstractMathProgModel) = error("Not Implemented")
setobj!(m::AbstractMathProgModel, obj) = error("Not Implemented")

addvar!(m::AbstractMathProgModel, rowidx, rowcoef, collb, colub, objcoef) = error("Not Implemented")

addvar!(m::AbstractMathProgModel, collb, colub, objcoef) = addvar!(m, [], [], collb, colub, objcoef)

addconstr!(m::AbstractMathProgModel, colidx, colcoef, rowlb, rowub) = error("Not Implemented")

updatemodel!(m::AbstractMathProgModel) = error("Not Implemented")

setsense!(m::AbstractMathProgModel,sense) = error("Not Implemented")
getsense(m::AbstractMathProgModel) = error("Not Implemented")

numvar(m::AbstractMathProgModel) = error("Not Implemented")
numconstr(m::AbstractMathProgModel) = error("Not Implemented")

optimize!(m::AbstractMathProgModel) = error("Not Implemented")

status(m::AbstractMathProgModel) = error("Not Implemented")

getobjval(m::AbstractMathProgModel) = error("Not Implemented")

getobjbound(m::AbstractMathProgModel) = error("Not Implemented")

getsolution(m::AbstractMathProgModel) = error("Not Implemented")

getconstrsolution(m::AbstractMathProgModel) = error("Not Implemented")

getreducedcosts(m::AbstractMathProgModel) = error("Not Implemented")
getconstrduals(m::AbstractMathProgModel) = error("Not Implemented")

getrawsolver(m::AbstractMathProgModel) = error("Not Implemented")

setvartype!(m::AbstractMathProgModel, vartype) = error("Not Implemented")
getvartype(m::AbstractMathProgModel) = error("Not Implemented")

setwarmstart!(m::AbstractMathProgModel, v) = error("Not Implemented")

end


==> anc/JuMPSection2/JuliaPackages/MathProgBase/src/defaultsolvers.jl <==

# macros to generate code to set default solver

macro setdefaultLPsolver()
    solvers = [(:Clp,:ClpSolver), (:GLPKMathProgInterface,:GLPKSolverLP), (:Gurobi,:GurobiSolver)]
    for (pkgname, solvername) in solvers
        if Pkg.installed(string(pkgname)) != nothing
            importexpr = Expr(:import,pkgname)
            return esc(quote 
                $importexpr
                const defaultLPsolver = ($(pkgname).$(solvername))()
            end)
        end
    end
    pkgnames = [pkgname for (pkgname, solvername) in solvers]
    return esc(quote
        const defaultLPsolver = MissingSolver("LP",$pkgnames)
    end)
end

macro setdefaultMIPsolver()
    solvers = [(:Cbc,:CbcSolver), (:GLPKMathProgInterface,:GLPKSolverMIP), (:Gurobi, :GurobiSolver)]
    for (pkgname, solvername) in solvers
        if Pkg.installed(string(pkgname)) != nothing
            importexpr = Expr(:import,pkgname)
            return esc(quote 
                $importexpr
                const defaultMIPsolver = ($(pkgname).$(solvername))()
            end)
        end
    end
    pkgnames = [pkgname for (pkgname, solvername) in solvers]
    return esc(quote
        const defaultMIPsolver = MissingSolver("MIP",$pkgnames)
    end)
end


==> anc/JuMPSection2/JuliaPackages/MathProgBase/src/linprog.jl <==

type LinprogSolution
    status
    objval
    sol
    attrs
end

typealias InputVector{T<:Real} Union(Vector{T},Real)

function expandvec(x,len::Integer)
    if isa(x,Vector)
        if length(x) != len
            error("Input size mismatch. Expected vector of length $len but got $(length(x))")
        end
        return x
    else
        return fill(x,len)
    end
end



function linprog(c::InputVector, A::AbstractMatrix, rowlb::InputVector, rowub::InputVector, lb::InputVector, ub::InputVector, solver::AbstractMathProgSolver = defaultLPsolver)
    m = model(solver)
    nrow,ncol = size(A)

    c = expandvec(c, ncol)
    rowlbtmp = expandvec(rowlb, nrow)
    rowubtmp = expandvec(rowub, nrow)
    lb = expandvec(lb, ncol)
    ub = expandvec(ub, ncol)
    
    # rowlb is allowed to be vector of senses
    if eltype(rowlbtmp) == Char
        realtype = eltype(rowubtmp)
        sense = rowlbtmp
        rhs = rowubtmp
        @assert realtype <: Real
        rowlb = Array(realtype, nrow)
        rowub = Array(realtype, nrow)
        for i in 1:nrow
            if sense[i] == '<'
                rowlb[i] = typemin(realtype)
                rowub[i] = rhs[i]
            elseif sense[i] == '>'
                rowlb[i] = rhs[i]
                rowub[i] = typemax(realtype)
            elseif sense[i] == '='
                rowlb[i] = rhs[i]
                rowub[i] = rhs[i]
            else
                error("Unrecognized sense '$(sense[i])'")
            end
        end
    else
        rowlb = rowlbtmp
        rowub = rowubtmp
    end
    
    loadproblem!(m, A, lb, ub, c, rowlb, rowub, :Min)
    optimize!(m)
    stat = status(m)
    if stat == :Optimal
        attrs = Dict()
        attrs[:redcost] = getreducedcosts(m)
        attrs[:lambda] = getconstrduals(m)
        return LinprogSolution(stat, getobjval(m), getsolution(m), attrs)
    else
        return LinprogSolution(stat, nothing, [], Dict())
    end
end

linprog(c,A,rowlb,rowub, solver::AbstractMathProgSolver = defaultLPsolver) = linprog(c,A,rowlb,rowub,0,Inf, solver)

export linprog




==> anc/JuMPSection2/JuliaPackages/MathProgBase/src/mixintprog.jl <==

type MixintprogSolution
    status
    objval
    sol
    attrs
end

typealias CharInputVector Union(Vector{Char},Real)

function mixintprog(c::InputVector, A::AbstractMatrix, rowlb::InputVector, rowub::InputVector, vartypes::CharInputVector, lb::InputVector, ub::InputVector, solver::AbstractMathProgSolver = defaultMIPsolver)
    m = model(solver)
    nrow,ncol = size(A)

    c = expandvec(c, ncol)
    rowlbtmp = expandvec(rowlb, nrow)
    rowubtmp = expandvec(rowub, nrow)
    lb = expandvec(lb, ncol)
    ub = expandvec(ub, ncol)
    vartypes = expandvec(vartypes, ncol)
    
    # rowlb is allowed to be vector of senses
    if eltype(rowlbtmp) == Char
        realtype = eltype(rowubtmp)
        sense = rowlbtmp
        rhs = rowubtmp
        @assert realtype <: Real
        rowlb = Array(realtype, nrow)
        rowub = Array(realtype, nrow)
        for i in 1:nrow
            if sense[i] == '<'
                rowlb[i] = typemin(realtype)
                rowub[i] = rhs[i]
            elseif sense[i] == '>'
                rowlb[i] = rhs[i]
                rowub[i] = typemax(realtype)
            elseif sense[i] == '='
                rowlb[i] = rhs[i]
                rowub[i] = rhs[i]
            else
                error("Unrecognized sense '$(sense[i])'")
            end
        end
    else
        rowlb = rowlbtmp
        rowub = rowubtmp
    end
    
    loadproblem!(m, A, lb, ub, c, rowlb, rowub, :Min)
    setvartype!(m, vartypes)
    optimize!(m)
    stat = status(m)
    if stat == :Optimal
        attrs = Dict()
        attrs[:objbound] = getobjbound(m)
        return MixintprogSolution(stat, getobjval(m), getsolution(m), attrs)
    else
        return MixintprogSolution(stat, nothing, [], Dict())
    end
end

mixintprog(c,A,rowlb,rowub,varypes,solver::AbstractMathProgSolver=defaultMIPsolver) = mixintprog(c,A,rowlb,rowub,vartypes,0,Inf,solver)

export mixintprog




==> anc/JuMPSection2/JuliaPackages/MathProgBase/test/linprog.jl <==
using Base.Test
using MathProgBase

function linprogtest(solver=MathProgBase.defaultLPsolver; objtol = 1e-7, primaltol = 1e-6)
    println("Testing linprog with solver ", string(typeof(solver)))
    # min -x
    # s.t. 2x + y <= 1.5
    # x,y >= 0
    # solution is (0.75,0) with objval -0.75

    sol = linprog([-1,0],[2 1],'<',1.5,solver)
    @test sol.status == :Optimal
    @test_approx_eq_eps sol.objval -0.75 objtol
    @test_approx_eq_eps norm(sol.sol - [0.75,0.0]) 0 primaltol

    sol = linprog([-1,0],sparse([2 1]),'<',1.5,solver)
    @test sol.status == :Optimal
    @test_approx_eq_eps sol.objval -0.75 objtol
    @test_approx_eq_eps norm(sol.sol - [0.75,0.0]) 0 primaltol

    # test infeasible problem:
    # min x
    # s.t. 2x+y <= -1
    # x,y >= 0
    sol = linprog([1,0],[2 1],'<',-1,solver)
    @test sol.status == :Infeasible

    # test unbounded problem:
    # min -x-y
    # s.t. -x+2y <= 0
    # x,y >= 0
    sol = linprog([-1,-1],[-1 2],'<',[0],solver)
    @test sol.status == :Unbounded

    println("Passed")
end





==> anc/JuMPSection2/JuliaPackages/MathProgBase/test/linproginterface.jl <==
using Base.Test
using MathProgBase
using MathProgBase.MathProgSolverInterface

function linprogsolvertest(solver::AbstractMathProgSolver)

    m = model(solver)

    # Min -x
    # s.t. x + y <= 1
    # x, y >= 0
    loadproblem!(m, [1. 1.], [0.,0.], [Inf, Inf], [-1.,0.], [-Inf],[1.], :Min)
    @test numvar(m) == 2
    @test numconstr(m) == 1
    @test getvarLB(m) == [0.,0.]
    @test getvarUB(m)[1] >= 1e20
    @test getvarUB(m)[2] >= 1e20
    @test getconstrLB(m)[1] < -1e30
    @test getconstrUB(m)[1] == 1.0
    @test getobj(m) == [-1.,0.]
    @test getsense(m) == :Min

    optimize!(m)
    @test status(m) == :Optimal
    @test_approx_eq getobjval(m) -1
    @test_approx_eq getsolution(m) [1.0, 0.0]
    @test_approx_eq getconstrsolution(m) [1.0]
    @test_approx_eq getconstrduals(m) [-1.0]
    @test_approx_eq getreducedcosts(m) [0.0, 1.0]

    setsense!(m, :Max)
    # max x
    setobj!(m, [1.0,0.0])
    updatemodel!(m)
    optimize!(m)

    @test status(m) == :Optimal
    @test_approx_eq getobjval(m) 1
    @test_approx_eq getsolution(m) [1.0, 0.0]
    @test_approx_eq getconstrsolution(m) [1.0]
    @test_approx_eq getconstrduals(m) [1.0]
    @test_approx_eq getreducedcosts(m) [0.0, -1.0]

    # add new variable to get:
    # max x + 2z
    # s.t. x + y + z <= 1
    # x,y,z >= 0
    addvar!(m, [1], [1.0], 0, Inf, 2.0)
    updatemodel!(m)

    @test numvar(m) == 3
    @test numconstr(m) == 1
    
    optimize!(m)
    
    @test status(m) == :Optimal
    @test_approx_eq getobjval(m) 2
    @test_approx_eq getsolution(m) [0.0, 0.0, 1.0]
    @test_approx_eq getconstrsolution(m) [1.0]
    @test_approx_eq getconstrduals(m) [2.0]
    @test_approx_eq getreducedcosts(m) [-1.0, -2.0, 0.0]

    setvarLB!(m, [-1.0,0.0,0.0])
    updatemodel!(m)
    optimize!(m)

    @test status(m) == :Optimal
    @test_approx_eq getobjval(m) 3

    # fix z to zero
    setvarLB!(m, [0.0,0.0,0.0])
    setvarUB!(m, [Inf,Inf,0.0])
    updatemodel!(m)
    optimize!(m)

    @test status(m) == :Optimal
    @test_approx_eq getobjval(m) 1

    setconstrUB!(m, [2.0])
    setconstrLB!(m, [2.0])
    updatemodel!(m)
    optimize!(m)
    @test_approx_eq getobjval(m) 2

    setobj!(m, [1.0, 2.0, 0.0])
    updatemodel!(m)
    optimize!(m)
    @test_approx_eq getobjval(m) 4
    @test_approx_eq getsolution(m) [0.0, 2.0, 0.0]
    
    
    # we now have:
    # max x+2y
    # s.t. x + y + z == 2
    # x,y >= 0, z = 0

    # add constraint x - y >= 0
    addconstr!(m, [1,2], [1.0,-1.0], 0.0, Inf)
    updatemodel!(m)
    optimize!(m)

    @test status(m) == :Optimal
    @test_approx_eq getobjval(m) 3
    @test_approx_eq getsolution(m) [1.0, 1.0, 0.0]
    @test_approx_eq getconstrduals(m) [1.5, -0.5]
    @test_approx_eq getreducedcosts(m) [0.0, 0.0, -1.5]


    # test addvar! interface

    m = model(solver)

    # Min -x
    # s.t. x + y <= 1
    # x, y >= 0
    addvar!(m, 0, Inf, -1)
    addvar!(m, 0, Inf, 0)
    updatemodel!(m)
    addconstr!(m, [1, 2], [1.0, 1.0], -Inf, 1.0)
    updatemodel!(m)
    @test numvar(m) == 2
    @test numconstr(m) == 1
    @test getvarLB(m) == [0.,0.]
    @test getvarUB(m)[1] >= 1e20
    @test getvarUB(m)[2] >= 1e20
    @test getconstrLB(m)[1] <= -1e20
    @test getconstrUB(m)[1] == 1.0
    @test getobj(m) == [-1.,0.]
    @test getsense(m) == :Min

    optimize!(m)
    @test status(m) == :Optimal
    @test_approx_eq getobjval(m) -1
    @test_approx_eq getsolution(m) [1.0, 0.0]
    @test_approx_eq getconstrsolution(m) [1.0]
    @test_approx_eq getconstrduals(m) [-1.0]
    @test_approx_eq getreducedcosts(m) [0.0, 1.0]


end


==> anc/JuMPSection2/JuliaPackages/MathProgBase/test/mixintprog.jl <==
using Base.Test
using MathProgBase

function mixintprogtest(solver=MathProgBase.defaultMIPsolver)
    println("Testing mixintprog with solver ", string(typeof(solver)))

    # integer knapsack problem
    sol = mixintprog(-[5,3,2,7,4],Float64[2 8 4 2 5],'<',10,'I',0,1,solver)
    @test sol.status == :Optimal
    @test_approx_eq sol.objval -16.0
    @test_approx_eq norm(sol.sol[1:5] - [1.0, 0.0, 0.0, 1.0, 1.0]) 0.0

    println("Done")
end


==> anc/JuMPSection2/JuliaPackages/MathProgBase/test/runtests.jl <==
# test default solvers

include("linprog.jl")

linprogtest()

include("mixintprog.jl")

mixintprogtest()


==> anc/JuMPSection2/Readme <==
This directory contains the code for the linear modeling benchmarks in Section 2.

The directory "JuliaPackages" contains the source code for the JuMP package and its dependencies. This is primarily for archival purposes; if possible, it should be installed by using the command 'Pkg.add("JuMP")' within Julia instead. Otherwise, move the contents of JuliaPackages into the ~/.julia folder.

The directories cont5 and pmedian contain scripts to run the experiments with JuMP, Pulp, and Pyomo.

Pulp may be obtained at https://code.google.com/p/pulp-or/.
Pyomo may be obtained at https://software.sandia.gov/trac/coopr/wiki/Pyomo.

The AMPL and Gurobi/C++ tests require more manual interaction:

Running the AMPL test
----------------------

AMPL doesn't provide for the ability to pass both a model and a data file 
on the command line, to the best our of knowledge. The parameter to vary
is hard-coded in the .mod file. Execute, for example, "ampl cont5_2_1.mod".

To get execution time details, run ampl with the -t command line option.

Running the Gurobi/C++ test
----------------------

We use Gurobi's C++ interface. The command to compile the code is at the
top of the .cpp files. You should change the library/header locations to
the correct locations for your system.


==> anc/JuMPSection2/cont5/cont5.cpp <==
#include "gurobi_c++.h"
#include "stdlib.h"

// g++ -O2 -o cont5 -I$GUROBI_HOME/include -L$GUROBI_HOME/lib cont5.cpp -lgurobi_c++ -lgurobi51

int main(int argc, char** argv) {
  
  int n = atoi(argv[2]);
  int m = n;
  int n1 = n-1;
  int m1 = m-1;
  double dx = 1.0/n;
  double T = 1.58;
  double dt = T/m;
  double h2 = dx*dx;
  double a = 0.001;

  GRBEnv env;
  GRBModel model(env);

  vector<vector<GRBVar> > y(m+1, vector<GRBVar>(n+1));
  for (int i = 0; i <= m; i++)
    for (int j = 0; j <= n; j++)
      y[i][j] = model.addVar(0, 1, 0, GRB_CONTINUOUS);
  
  vector<GRBVar> u(m+1);
  for (int i = 1; i <= m; i++) 
    u[i] = model.addVar(-1, 1, 0, GRB_CONTINUOUS);

  model.update();

  model.setObjective(1.0*y[0][0]);

  for (int i = 0; i <= m1; i++) {
    for (int j = 1; j <= n1; j++) {
      model.addConstr( (y[i+1][j] - y[i][j])/dt == 0.5*(y[i][j-1] - 
2*y[i][j] + y[i][j+1] + y[i+1][j-1] - 2*y[i+1][j] + y[i+1][j+1])/h2 );
    }
  }

  for (int j = 0; j <= n; j++) {
    model.addConstr( y[0][j] == 0 );
  }
  for (int i = 1; i <= m; i++) {
    model.addConstr( y[i][2] - 4*y[i][1] + 3*y[i][0] == 0 );
    model.addConstr( (y[i][n-2] - 4*y[i][n1] + 3*y[i][n])/(2*dx) == 
u[i]-y[i][n]);
  }
  
  model.update();

  if (argv[1][0] == 'M') {
    model.write("cont5_gurobi.mps");
  } else {
    model.write("cont5_gurobi.lp");
  }

  return 0;
}


==> anc/JuMPSection2/cont5/cont5.jl <==
# cont5.jl
using JuMP

function testIt(n,useMPS)
	m = n
	n1 = n-1
	m1 = m-1
	dx = 1/n
	T = 1.58
	dt = T/m
	h2 = dx^2
	a = 0.001
	yt = [0.5*(1 - (j*dx)^2) for j=0:n]
	
	tic()
	mod = Model(:Min)
	@defVar(mod,  0 <= y[0:m,0:n] <= 1)
	@defVar(mod, -1 <= u[1:m] <= 1)

	@setObjective(mod, y[0,0])
	
	# PDE
	for i = 0:m1
		for j = 1:n1
			#@addConstraint(mod, (y[i+1,j] - y[i,j])/dt == 0.5*(y[i,j-1] - 2*y[i,j] + y[i,j+1] + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1])/h2 )
			@addConstraint(mod, h2*(y[i+1,j] - y[i,j]) == 0.5*dt*(y[i,j-1] - 2*y[i,j] + y[i,j+1] + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1]) )
		end
	end

	# IC
	for j = 0:n
		@addConstraint(mod, y[0,j] == 0)
	end

	# BC
	for i = 1:m
		@addConstraint(mod, y[i,2]   - 4*y[i,1]  + 3*y[i,0] == 0)
		#@addConstraint(mod, (y[i,n-2] - 4*y[i,n1] + 3*y[i,n])/(2*dx) == u[i] - y[i,n])
		@addConstraint(mod, y[i,n-2] - 4*y[i,n1] + 3*y[i,n] == (2*dx)*(u[i] - y[i,n]))
	end
	buildTime = toc()

	tic()
	if !useMPS
    	writeLP(mod, "cont5_jl.lp")
	else
		writeMPS(mod, "cont5_jl.mps")
	end
	writeTime = toc()

	@printf("N %7d buildTime %7.3f writeTime %7.3f totalTime %7.3f %s\n", n, buildTime, writeTime,buildTime+writeTime,useMPS ? "MPS" : "LP")
	
end

n = int(ARGS[1])
useMPS = (ARGS[2] == "M")
testIt(n, useMPS)


==> anc/JuMPSection2/cont5/cont5_1000.dat <==
data;

param n := 1000;


==> anc/JuMPSection2/cont5/cont5_250.dat <==
data;

param n := 250;


==> anc/JuMPSection2/cont5/cont5_2_1.mod <==
#
#   A linear-quadratic control problem as suggested by
#
#   K. Schittkowski,
#   ``Numerical solution of a time-optimal parabolic boundary-value
#     control problem'', J. Optim. Theory Appl., vol. 27, pp. 271-290, 1979,
#
#   H. Goldberg and F. Troeltzsch,
#   ``On a Lagrange-Newton method for a nonlinear parabolic boundary control
#    problem'', Optim. Meth. Software, vol. 8, pp. 225-247, 1998.
#
#   and
#
#   H. D. Mittelmann,
#   ``Sufficient Optimality for Discretized Parabolic and 
#     Elliptic Control Problems'', to appear in
#     Proc. Workshop Fast solution of discretized optimization problems,
#     WIAS Berlin, 5/2000, Birkhaeuser-Verlag, Basel
#   See also Hans Mittelmann's WWW article
#
#    http://plato.la.asu.edu/papers/paper91/paper.html
#
#   where the problem is example 5.2-I.
#
# this example was also coded in SIF by Nick Gould and added to CUTE
# as CONT5-QP, classification QLR2-MN-V-V
#

option presolve 0;

param n default 250;
param m default n;
param n1 := n-1;
param m1 := m-1;
param dx := 1/n;
param T default 1.58;
param dt := T/m;
param h2 := dx^2;
param a := .001;
param yt{j in 0..n} := .5*(1 - (j*dx)^2);

var y{0..m, 0..n};
var u{i in 1..m};

minimize f: y[0,0];
#.25*dx*( (y[m,0] - yt[0])^2 +
#  2* sum{j in 1..n1} (y[m,j] - yt[j])^2 + (y[m,n] - yt[n])^2)
#  + .25*a*dt*( 2* sum{i in 1..m1} u[i]^2 + u[m]^2);

s.t. pde{i in 0..m1, j in 1..n1}:
        (y[i+1,j] - y[i,j])/dt = .5*(y[i,j-1] - 2*y[i,j] + y[i,j+1]
         + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1])/h2;

s.t. ic {j in 0..n}: y[0,j] = 0;
s.t. bc1 {i in 1..m}: y[i,2] - 4*y[i,1] + 3*y[i,0] = 0;
s.t. bc2 {i in 1..m}: (y[i,n-2] - 4*y[i,n1] + 3*y[i,n])/(2*dx) = u[i]-y[i,n];


s.t. cc{i in 1..m}: -1 <= u[i] <= 1;
s.t. sc{i in 0..m,j in 0..n}: 0 <= y[i,j] <= 1;

write mcont5ampl;


==> anc/JuMPSection2/cont5/cont5_500.dat <==
data;

param n := 500;


==> anc/JuMPSection2/cont5/cont5_750.dat <==
data;

param n := 750;


==> anc/JuMPSection2/cont5/cont5_pulp.py <==
from pulp import *
import time
import sys

n = int(sys.argv[1])
m = n
n1 = n-1
m1 = m-1
dx = 1.0/n
T = 1.58
dt = T/m
h2 = dx**2
a = 0.001

tic = time.time()
prob = LpProblem("cont5", LpMinimize)

y = LpVariable.dicts("y", [(i,j) for i in range(0,m+1) for j in 
range(0,n+1)], 0, 1)
u = LpVariable.dicts("u", [i for i in range(1,m+1)], -1, 1)

prob += y[(0,0)]

# PDE
for i in range(0,m): # 0:m1
  for j in range(1,n): #1:n1
    prob += (y[(i+1,j)] - y[(i,j)])/dt == 0.5*(y[(i,j-1)] - 2*y[(i,j)] + y[(i,j+1)] + y[(i+1,j-1)] - 
2*y[(i+1,j)] + y[(i+1,j+1)])/h2

# IC
for j in range(0,n+1): #0:n
  prob += y[(0,j)] == 0

# BC
for i in range(1,m+1): #1:m
  prob += y[(i,  2)] - 4*y[(i, 1)] + 3*y[(i,0)] == 0
  prob += y[(i,n-2)] - 4*y[(i,n1)] + 3*y[(i,n)] == (2*dx)*(u[i] - y[(i,n)])

buildTime = time.time() - tic
tic = time.time()

if sys.argv[2] == "L":
  prob.writeLP("cont5_pulp.lp")
else:
  prob.writeMPS("cont5_pulp.mps")
writeTime = time.time() - tic

print "N %7d buildTime %7.3f writeTime %7.3f totalTime %7.3f %s"%(n, buildTime, writeTime,buildTime+writeTime, sys.argv[2])


==> anc/JuMPSection2/cont5/cont5_pyomo.py <==
from coopr.pyomo import *

model = AbstractModel()

model.n = Param(within=PositiveIntegers)

#model.m = model.n
#model.n1 = model.n - 1
#model.m1 = model.m - 1
model.dx = 1.0/model.n
model.T = 1.58
model.dt = model.T/model.n
model.h2 = model.dx**2
model.a = 0.001

model.ns = RangeSet(0, model.n)
model.ms = RangeSet(0, model.n)
##model.ns1 = RangeSet(0, model.n-1)
##model.ms1 = RangeSet(0, model.n-1)

model.y = Var(model.ms, model.ns, bounds=(0.0, 1.0))
model.u = Var(model.ms, bounds=(-1.0, 1.0))

def rule(model):
  return model.y[0,0]
model.obj = Objective(rule=rule)

def pde_rule(model, i, j):
  return (model.y[i+1,j] - model.y[i,j])/model.dt == 0.5*(model.y[i,j-1] - 2*model.y[i,j] + model.y[i,j+1] + model.y[i+1,j-1] - 2*model.y[i+1,j] + model.y[i+1,j+1])/model.h2
model.pde = Constraint(RangeSet(0,model.n-1), RangeSet(1,model.n-1))

def ic_rule(model, j):
  return model.y[0,j] == 0
model.ic = Constraint(model.ns)

def bc1_rule(model, i):
  return model.y[i,  2] - 4*model.y[i, 1] + 3*model.y[i,0] == 0
model.bc1 = Constraint(RangeSet(1,model.n))

def bc2_rule(model, i):
  return model.y[i,model.n-2] - 4*model.y[i,model.n-1] + 3*model.y[i,model.n-0] == (2*model.dx)*(model.u[i] - model.y[i,model.n-0])
model.bc2 = Constraint(RangeSet(1,model.n))




==> anc/JuMPSection2/cont5/runjulia.sh <==
#!/bin/bash

declare -a files=('M' 'L')
declare -a sizes=('250' '500' '750' '1000')

for f in ${files[@]}; do
  for s in ${sizes[@]}; do
    julia cont5.jl $s $f
    julia cont5.jl $s $f
    julia cont5.jl $s $f
    echo
  done
done


==> anc/JuMPSection2/cont5/runpulp.sh <==
#!/bin/bash

declare -a files=('M' 'L')
declare -a sizes=('250' '500' '750' '1000')

for f in ${files[@]}; do
  for s in ${sizes[@]}; do
    pypy cont5_pulp.py $s $f
    pypy cont5_pulp.py $s $f
    pypy cont5_pulp.py $s $f
	echo
  done
done


==> anc/JuMPSection2/cont5/runpyomo.sh <==
#!/bin/bash

declare -a sizes=('100' '250' '500' '750' '1000')

for s in ${sizes[@]}; do
  echo $s
  pyomo2lp cont5_pyomo.py cont5_$s.dat
  pyomo2lp cont5_pyomo.py cont5_$s.dat
  pyomo2lp cont5_pyomo.py cont5_$s.dat
done


==> anc/JuMPSection2/pmedian/gurobi.log <==

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:00:36 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Error reading LP format file pmedian_jl.lp at line 2
LP format file must begin with a keyword
Neighboring tokens: " NAME Julp-created LP Maximize obj: 7059.000000 "


ERROR 10012: Unable to read file


Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:01:21 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Error reading LP format file pmedian_jl.lp at line 2
LP format file must begin with a keyword
Neighboring tokens: " NAME Julp-created LP Maximize obj: 59.000000 "


ERROR 10012: Unable to read file


Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:01:40 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Error reading LP format file pmedian_jl.lp at line 2
LP format file must begin with a keyword
Neighboring tokens: " NAME Julp-created LP Maximize obj: 59.000000 "


ERROR 10012: Unable to read file


Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:19:27 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.05 seconds
(null): 10101 rows, 10100 columns, 30100 nonzeros
Optimize a model with 10101 rows, 10100 columns and 30100 nonzeros

Concurrent LP optimizer: dual simplex and barrier
Showing barrier log only...

Presolve removed 10101 rows and 10100 columns
Presolve time: 0.02s
Presolve: All rows and columns removed
Iteration    Objective       Primal Inf.    Dual Inf.      Time
       0    7.3790000e+03   0.000000e+00   0.000000e+00      0s

Solved with dual simplex
Solved in 0 iterations and 0.03 seconds
Optimal objective  7.379000000e+03

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:21:02 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Error reading LP format file pmedian_jl.lp at line 2
LP format file must begin with a keyword
Neighboring tokens: " NAME Julp-created LP Maximize obj: 59.000000 "


ERROR 10012: Unable to read file


Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:23:58 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.04 seconds
(null): 10101 rows, 10100 columns, 30100 nonzeros
Optimize a model with 10101 rows, 10100 columns and 30100 nonzeros

Concurrent LP optimizer: dual simplex and barrier
Showing barrier log only...

Presolve removed 10101 rows and 10100 columns
Presolve time: 0.01s
Presolve: All rows and columns removed
Iteration    Objective       Primal Inf.    Dual Inf.      Time
       0    7.3790000e+03   0.000000e+00   0.000000e+00      0s

Solved with dual simplex
Solved in 0 iterations and 0.02 seconds
Optimal objective  7.379000000e+03

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:26:42 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.04 seconds
(null): 10101 rows, 10100 columns, 30100 nonzeros
Optimize a model with 10101 rows, 10100 columns and 30100 nonzeros

Concurrent LP optimizer: dual simplex and barrier
Showing barrier log only...

Presolve removed 10101 rows and 10100 columns
Presolve time: 0.01s
Presolve: All rows and columns removed
Iteration    Objective       Primal Inf.    Dual Inf.      Time
       0    7.3790000e+03   0.000000e+00   0.000000e+00      0s

Solved with dual simplex
Solved in 0 iterations and 0.02 seconds
Optimal objective  7.379000000e+03

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:45:30 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.04 seconds
(null): 10101 rows, 10100 columns, 30100 nonzeros
Optimize a model with 10101 rows, 10100 columns and 30100 nonzeros
Found heuristic solution: objective 3323
Presolve removed 10101 rows and 10100 columns
Presolve time: 0.04s

Explored 0 nodes (0 simplex iterations) in 0.04 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 7.379000000000e+03, best bound 7.379000000000e+03, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:48:53 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.00 seconds
(null): 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 7.800000000000e+01, best bound 7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:49:55 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Warning: row name 11  CON1 in column section at line 226 not defined.
Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 113 columns, 320 nonzeros
Optimize a model with 111 rows, 113 columns and 320 nonzeros
Presolve removed 111 rows and 113 columns
Presolve time: 0.00s
Presolve: All rows and columns removed
Iteration    Objective       Primal Inf.    Dual Inf.      Time
       0    0.0000000e+00   0.000000e+00   0.000000e+00      0s

Solved in 0 iterations and 0.00 seconds
Optimal objective  0.000000000e+00

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:51:02 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 112 columns, 310 nonzeros
Optimize a model with 111 rows, 112 columns and 310 nonzeros
Presolve removed 111 rows and 112 columns
Presolve time: 0.00s
Presolve: All rows and columns removed
Iteration    Objective       Primal Inf.    Dual Inf.      Time
       0    0.0000000e+00   0.000000e+00   0.000000e+00      0s

Solved in 0 iterations and 0.00 seconds
Optimal objective  0.000000000e+00

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:54:15 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 0.000000000000e+00, best bound 0.000000000000e+00, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:55:32 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 0.000000000000e+00, best bound 0.000000000000e+00, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:56:35 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 0.000000000000e+00, best bound 0.000000000000e+00, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Fri Jun 21 14:56:37 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.00 seconds
(null): 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 7.800000000000e+01, best bound 7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:08:56 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.00 seconds
(null): 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 7.800000000000e+01, best bound 7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:09:05 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 0.000000000000e+00, best bound 0.000000000000e+00, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:09:22 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective 41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 0.000000000000e+00, best bound 0.000000000000e+00, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:10:20 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective -41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective -7.800000000000e+01, best bound -7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:10:23 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.00 seconds
(null): 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective -41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective -7.800000000000e+01, best bound -7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:13:45 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.00 seconds
(null): 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective -41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective -7.800000000000e+01, best bound -7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:28:17 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.00 seconds
(null): 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective -41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective -7.800000000000e+01, best bound -7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:29:54 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.00 seconds
(null): 111 rows, 110 columns, 310 nonzeros
Optimize a model with 111 rows, 110 columns and 310 nonzeros
Found heuristic solution: objective -41
Presolve removed 111 rows and 110 columns
Presolve time: 0.00s

Explored 0 nodes (0 simplex iterations) in 0.00 seconds
Thread count was 1 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective -7.800000000000e+01, best bound -7.800000000000e+01, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:30:11 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 1011 rows, 1100 columns, 3100 nonzeros
Optimize a model with 1011 rows, 1100 columns and 3100 nonzeros
Found heuristic solution: objective 402
Presolve time: 0.02s
Presolved: 1011 rows, 1100 columns, 3100 nonzeros
Variable types: 0 continuous, 1100 integer (1100 binary)

Root relaxation: objective 0.000000e+00, 23 iterations, 0.00 seconds

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

*    0     0               0       0.0000000    0.00000  0.00%     -    0s

Explored 0 nodes (23 simplex iterations) in 0.04 seconds
Thread count was 2 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective 0.000000000000e+00, best bound 0.000000000000e+00, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:30:46 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 1011 rows, 1100 columns, 3100 nonzeros
Optimize a model with 1011 rows, 1100 columns and 3100 nonzeros
Found heuristic solution: objective -402
Presolve time: 0.03s
Presolved: 1011 rows, 1100 columns, 3100 nonzeros
Variable types: 0 continuous, 1100 integer (1100 binary)

Root relaxation: objective -7.790000e+02, 22 iterations, 0.00 seconds

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

*    0     0               0    -779.0000000 -779.00000  0.00%     -    0s

Explored 0 nodes (22 simplex iterations) in 0.03 seconds
Thread count was 2 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective -7.790000000000e+02, best bound -7.790000000000e+02, gap 0.0%

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:31:35 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read MPS format model from file pmedian_jl.mps
Reading time = 0.00 seconds
MathProgModel: 1011 rows, 1100 columns, 3100 nonzeros
Optimize a model with 1011 rows, 1100 columns and 3100 nonzeros
Presolve time: 0.00s
Presolved: 1011 rows, 1100 columns, 3100 nonzeros

Iteration    Objective       Primal Inf.    Dual Inf.      Time
       0   -7.7900000e+02   1.600000e+01   0.000000e+00      0s
      10   -7.7900000e+02   0.000000e+00   0.000000e+00      0s

Solved in 10 iterations and 0.00 seconds
Optimal objective -7.790000000e+02

Gurobi 5.5.0 (linux64) logging started Sat Jun 22 13:32:07 2013


Gurobi Optimizer version 5.5.0 build 11815 (linux64)
Copyright (c) 2013, Gurobi Optimization, Inc.

Read LP format model from file pmedian_jl.lp
Reading time = 0.01 seconds
(null): 1011 rows, 1100 columns, 3100 nonzeros
Optimize a model with 1011 rows, 1100 columns and 3100 nonzeros
Found heuristic solution: objective -402
Presolve time: 0.02s
Presolved: 1011 rows, 1100 columns, 3100 nonzeros
Variable types: 0 continuous, 1100 integer (1100 binary)

Root relaxation: objective -7.790000e+02, 22 iterations, 0.00 seconds

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

*    0     0               0    -779.0000000 -779.00000  0.00%     -    0s

Explored 0 nodes (22 simplex iterations) in 0.02 seconds
Thread count was 2 (of 2 available processors)

Optimal solution found (tolerance 1.00e-04)
Best objective -7.790000000000e+02, best bound -7.790000000000e+02, gap 0.0%


==> anc/JuMPSection2/pmedian/pmedian.cpp <==
#include "gurobi_c++.h"
#include "stdlib.h"

// g++ -O2 -o pmedian -I$GUROBI_HOME/include -L$GUROBI_HOME/lib pmedian.cpp -lgurobi_c++ -lgurobi51

int main(int argc, char** argv) {
  
  int numLocation = atoi(argv[2]);
  int numFacility = 100;
  int numCustomer = 100;

  vector<int> customerLocations(numLocation);
  for (int a = 0; a < numCustomer; a++) {
    customerLocations[a] = rand() % numLocation; 
  }

  GRBEnv env;
  GRBModel model(env);
  
  vector<GRBVar> s(numLocation);
  for (int i = 0; i < numLocation; i++) 
    s[i] = model.addVar(0, 1, 0, GRB_BINARY);

  vector<vector<GRBVar> > x(numCustomer, vector<GRBVar>(numLocation));
  for (int a = 0; a < numCustomer; a++)
    for (int i = 0; i < numLocation; i++)
      x[a][i] = model.addVar(0, 1, abs(customerLocations[a]-i), 
GRB_BINARY);

  model.update();

  // Objecitve already done

  for (int a = 0; a < numCustomer; a++) {
    // Linking x with s
    for (int i = 0; i < numLocation; i++)
      model.addConstr(x[a][i] <= s[i]);
    // Subject to one of x must be 1
    GRBLinExpr thesum;
    for (int i = 0; i < numLocation; i++)
      thesum += x[a][i];
    model.addConstr(thesum == 1);
  }

  // Must allocate all facilities
  GRBLinExpr ssum;
  for (int i = 0; i < numLocation; i++)
    ssum += s[i];
  model.addConstr(ssum == 1);
  
  model.update();

  if (argv[1][0] == 'M') {
    model.write("pmedian_gurobi.mps");
  } else {
    model.write("pmedian_gurobi.lp");
  }

  return 0;
}


==> anc/JuMPSection2/pmedian/pmedian.jl <==
# pmedian.jl
# Solves the P-Median problem

using JuMP

function doTest(numFacility::Int,numCustomer::Int,numLocation::Int,useMPS)	
	
    srand(10)	
	customerLocations = [rand(1:numLocation) for a = 1:numCustomer ]
	
	tic()
	m = Model(:Max)
	
	# Facility locations
	@defVar(m, 0 <= s[1:numLocation] <= 1)

	# Aux. variable: x_a,i = 1 iff the closest facility to a is at i
	@defVar(m, 0 <= x[1:numLocation,1:numCustomer] <= 1)
	
	# Objective: min distance
    @setObjective(m, sum{abs(customerLocations[a]-i)*x[i,a], a = 1:numCustomer, i = 1:numLocation} )
	
	# Constraints
	for a in 1:numCustomer
	  # Subject to linking x with s
	  for i in 1:numLocation
		@addConstraint(m, x[i,a] - s[i] <= 0)
	  end
	  # Subject to one of x must be 1
	  @addConstraint(m, sum{x[i,a],i=1:numLocation} == 1 )
	end
	
	# Subject to must allocate all facilities
	@addConstraint(m, sum{s[i],i=1:numLocation} == numFacility )	
	buildTime = toc()

	tic()
	if useMPS
		writeMPS(m,"pmedian_jl.mps")
	else
		writeLP(m,"pmedian_jl.lp")
	end
	writeTime = toc()
	@printf("numLoc %7d buildTime %7.3f writeTime %7.3f totalTime %7.3f %s\n", numLocation, buildTime, writeTime,buildTime+writeTime,useMPS ? "MPS" : "LP")
end

@assert length(ARGS) == 4

numFacility = int(ARGS[1])
numCustomer = int(ARGS[2])
numLocation = int(ARGS[3])
useMPS = (ARGS[4] == "M")

doTest(numFacility,numCustomer,numLocation,useMPS)



==> anc/JuMPSection2/pmedian/pmedian.mod <==
printf "Time at start: %f\n",time();
param numFacility default 100;
param numCustomer default 100;
param numLocation default 10000;
option presolve 0;

param custLoc {a in 1..numCustomer} := 1 + floor(1000 * Uniform01());

var s {i in 1..numLocation}, >= 0, <= 1;
var x {i in 1..numLocation, a in 1..numCustomer}, >= 0, <= 1;

maximize OBJ:
  sum {i in 1..numLocation, a in 1..numCustomer} abs(custLoc[a] - i)*x[i,a];

subject to XSUM {a in 1..numCustomer}:
  sum {i in 1..numLocation} x[i,a] == 1;

subject to XSLINK {a in 1..numCustomer, i in 1..numLocation}:
  x[i,a] <= s[i];

subject to SSUM:
  sum {i in 1..numLocation} s[i] == numFacility;

write mpmedian;
printf "Time at end: %f\n",time();


==> anc/JuMPSection2/pmedian/pmedian1000.dat <==
data;

param N := 1000;
param M := 100;
param P := 100;


==> anc/JuMPSection2/pmedian/pmedian10000.dat <==
data;

param N := 10000;
param M := 100;
param P := 100;


==> anc/JuMPSection2/pmedian/pmedian5000.dat <==
data;

param N := 5000;
param M := 100;
param P := 100;


==> anc/JuMPSection2/pmedian/pmedian50000.dat <==
data;

param N := 50000;
param M := 100;
param P := 100;


==> anc/JuMPSection2/pmedian/pmedian_pulp.py <==
# test_pmedian.py
# Solves the P-Median problem
from pulp import *
import random
import time
import sys

numFacility = 100
numCustomer = 100
numLocation = int(sys.argv[1])

customerLocations = [random.randint(0,numLocation-1) for a in range(numCustomer)]

tic = time.time()
m = LpProblem("pmedian",LpMaximize)

# Facility locations
s = LpVariable.dicts("s", [i for i in range(numLocation)], 0, 1, LpInteger)

# Aux. variable: x_a,i = 1 iff the closest facility to a is at i
x = LpVariable.dicts("x", [(a,i) for a in range(numCustomer) for i in range(numLocation)], 0, 1, LpInteger)

# Objective: min distance
m += lpSum( x[(a,i)] * abs(customerLocations[a]-i) for a in range(numCustomer) for i in range(numLocation) )


for a in range(numCustomer):
  # Subject to linking x with s
  for i in range(numLocation):
    m += x[(a,i)] <= s[i]
  # Subject to one of x must be 1
  m += lpSum(x[(a,i)] for i in range(numLocation)) == 1

# Subject to must allocate all facilities
m += lpSum(s[i] for i in range(numLocation)) == 1

buildTime = time.time() - tic
tic = time.time()

if sys.argv[2] == "L":
  m.writeLP("pmedian_py.lp")
else:
  m.writeMPS("pmedian_py.mps")
writeTime = time.time() - tic

print "numLoc %7d buildTime %7.3f writeTime %7.3f totalTime %7.3f %s"%(numLocation, buildTime, writeTime,buildTime+writeTime, sys.argv[2])


==> anc/JuMPSection2/pmedian/pmedian_pyomo.py <==

from coopr.pyomo import *
import random

random.seed(1000)

model = AbstractModel()

model.N = Param(within=PositiveIntegers)

model.Locations = RangeSet(1,model.N)

model.P = Param(within=RangeSet(1,model.N))

model.M = Param(within=PositiveIntegers)

model.Customers = RangeSet(1,model.M)

model.d = Param(model.Locations, model.Customers, rule=lambda n, m, model : random.uniform(1.0,2.0), within=Reals)

model.x = Var(model.Locations, model.Customers, bounds=(0.0,1.0))

model.y = Var(model.Locations, within=Binary)

def rule(model):
    return sum( (model.d[n,m]*model.x[n,m] for n in model.Locations for m in model.Customers) )
model.obj = Objective(rule=rule)

def rule(model, m):
    return (sum( (model.x[n,m] for n in model.Locations)), 1.0)
model.single_x = Constraint(model.Customers, rule=rule)

def rule(model, n,m):
    return (None, model.x[n,m] - model.y[n], 0.0)
model.bound_y = Constraint(model.Locations, model.Customers, rule=rule)

def rule(model):
    return (sum( (model.y[n] for n in model.Locations) ) - model.P, 0.0)
model.num_facilities = Constraint(rule=rule)


==> anc/JuMPSection2/pmedian/runjulia.sh <==
#!/bin/bash

declare -a sizes=('1000' '5000' '10000' '50000')
declare -a files=('M' 'L')

for f in ${files[@]}; do
  for s in ${sizes[@]}; do
    julia pmedian.jl 100 100 $s $f
    julia pmedian.jl 100 100 $s $f
    julia pmedian.jl 100 100 $s $f
    echo
  done
done


==> anc/JuMPSection2/pmedian/runpulp.sh <==
#!/bin/bash

declare -a sizes=('1000' '5000' '10000' '50000')
declare -a files=('M' 'L')

for f in ${files[@]}; do
  for s in ${sizes[@]}; do
    pypy pmedian_pulp.py $s $f
    pypy pmedian_pulp.py $s $f
    pypy pmedian_pulp.py $s $f
  done
done


==> anc/JuMPSection2/pmedian/runpyomo.sh <==
#!/bin/bash

declare -a sizes=('1000' '5000' '10000' '50000')

for s in ${sizes[@]}; do
  echo $s
  pyomo2lp pmedian_pyomo.py pmedian$s.dat
  pyomo2lp pmedian_pyomo.py pmedian$s.dat
  pyomo2lp pmedian_pyomo.py pmedian$s.dat
done


==> anc/NonlinearSection3/Readme <==
This directory contains the code for the nonlinear modeling benchmarks described in Section 3. 

The proof-of-concept implementation in Julia of the nonlinear modeling features is in julia/nlp.jl. 

To run the benchmarks (inside corresponding directory):

Julia: Run "julia nlbenchmark.jl" to execute the benchmark. This requires JuMP to be installed (see JuMPSection2 directory).

Pyomo (version 3.4): Run "pyomo2nl <model> <datafile>", where <model> is clnlbeam.py or cont5_1.py, with corresponding <datafile>.
E.g. "pyomo2nl clnlbeam.py clnlbeam-5000.dat" runs the clnlbeam-50 reported in Table 4. Execution time is recorded by the line: "[   22.97] Pyomo Finished"

YALMIP (release 20130322, MATLAB R2012b): Run the "doyalmip.m" script.

AMPL (version 20081120): Follow the instructions at the top of main.c to compile the driver. Run "julia benchscript.jl". The ampl executable must be available in the path.



==> anc/NonlinearSection3/c/benchscript.jl <==

cd("../mod")

files = filter(f -> ends_with(f,"0.mod"), split(readall(`ls`)))

for f in files
    ampltime = Inf
    for i in 1:3
        t = time()
        run(`ampl $f`)
        ampltime = min(time()-t,ampltime)
    end
    nlname = string(f[1:(end-3)],"nl")
    println("### $nlname AMPL time: $ampltime")
    for i in 1:3
        run(`../c/nltest $nlname`)
    end
end




==> anc/NonlinearSection3/c/main.c <==
/* 
   wget ftp://www.netlib.org/ampl/solvers.tar.gz 
   tar xvzf solvers.tar.gz
   cd solvers
   sh configurehere
   make

   gcc -O2 main.c solvers/amplsolver.a -o nltest -ldl -lm 

*/
//   bash -c 'for p in ../mod/*0.nl; do for k in `seq 1 3`; do ./nltest $p | grep "###"; done done'
#include "solvers/asl.h"
#include <sys/time.h>

// copied from julia
double clock_now()
{
    struct timeval now;

    gettimeofday(&now, NULL);
    return (double)now.tv_sec + (double)now.tv_usec/1.0e6;
}

int main(int argc, char **argv)
{
	FILE *nl;
	char *stub;
	ASL *asl;
	fint nerror = 0;
	real *X;
	real objVal;
	int i, j, k, je;
	real* J;
	cgrad *cg;
	char *fmt;

	if (argc < 2) {
		printf("Usage: %s stub\n", argv[0]);
		return 1;
	}
	
	double t0 = clock_now();
	asl = ASL_alloc(ASL_read_fg);
	stub = argv[1];
	nl = jac0dim(stub, (fint)strlen(stub));
	fg_read(nl,0);
	
	J = (real *)Malloc(nzc*sizeof(real));
	X = (real *)Malloc(n_var*sizeof(real));
	for (i = 0; i < n_var; i++) X[i] = 1.0;

	// include one jacobian call for consistency
	jacval(X, J, &nerror);

	t0 = clock_now() - t0;
	
	//objVal = objval(0, X, &nerror);
	//printf("Objective %.5f\n", objVal);
	
	double jactime = 1e30;
	for (k = 0; k < 10; k++) {
		double t1 = clock_now();
		jacval(X, J, &nerror);
		t1 = clock_now() - t1;
		jactime = (t1 < jactime) ? t1 : jactime;
	}

	double norm = 0;
	for (i = 0; i < nzc; i++) {
		norm += J[i]*J[i];
	}
	norm = sqrt(norm);


	char *bname = basename(argv[1]);
	// Initialization time, 1 jacobian evaluation
	printf("### %s %f %g\n",bname,t0,jactime);
	printf("## %s Jacobian norm: %.10g (nnz = %d)\n",bname,norm,nzc);


	
	/*printf("nzc %d\n",nzc);
	for(i = 0; i < nzc; i++) {
		printf("%d %g\n",i,J[i]);
	}*/
	/*
	for(i = 0; i < n_con; i++) {
		printf("\nRow %d:", i+1);
		//fmt = " J[%d]=%g*X%d";
		//for(cg = Cgrad[i]; cg; cg = cg->next, fmt = " + J[%d]=%g*X%d") {
		//	printf(fmt, cg->goff, J[cg->goff], cg->varno+1);
		//}
		fmt = " %g*X%d";
		for(cg = Cgrad[i]; cg; cg = cg->next, fmt = " + %g*X%d") {
			printf(fmt, J[cg->goff], cg->varno+1);
		}
		printf("\n");
	}*/

	return 0;
}


==> anc/NonlinearSection3/julia/nlbenchmark.jl <==
using JuMP

require("nlp.jl")

function clnlbeam(N)
    ni    = N
    #alpha = 350
    h     = 1/ni

    m = Model(:Min)

    @defVar(m, -1 <= t[1:(ni+1)] <= 1)
    @defVar(m, -0.05 <= x[1:(ni+1)] <= 0.05)
    @defVar(m, u[1:(ni+1)])

    cons = Array(NLExpr,0)
    # cons1
    for i in 1:ni
        @addNLConstr(cons, x[i+1] - x[i] - (0.5h)*(sin(t[i+1])+sin(t[i])) == 0)
    end
    # cons2
    for i in 1:ni
        @addNLConstr(cons, t[i+1] - t[i] - (0.5h)*u[i+1] - (0.5h)*u[i] == 0)
    end

    return m,cons

end

function cont5_1(N)
    n = N
    m = n 
    T = 1
    dt = T/m
    l = atan(1)
    dx = l/n
    h2inv = 1/dx^2
    dtinv = 1/dt
    dxinv = 1/dx

    model = Model(:Min)

    # add 1 to ampl indices for y
    @defVar(model, -10 <= y[1:(m+1),1:(n+1)] <= 10)
    @defVar(model, 0 <= u[1:m] <= 1)

    cons = Array(NLExpr,0)
    # pde
    for i in 0:(m-1), j in 1:(n-1)
        @addNLConstr(cons, dtinv*(y[i+2,j+1] - y[i+1,j+1]) - 
            (0.5h2inv)*(y[i+1,j] - 2y[i+1,j+1] + y[i+1,j+2] + y[i+2,j] - 2y[i+2,j+1] + y[i+2,j+2]) == 0)
    end

    # bc1
    for i in 1:m
        @addNLConstr(cons, (0.5dxinv)*(y[i+1,3] - 4y[i+1,2] + 3y[i+1,1]) == 0)
    end
    
    # bc2
    for i in 1:m
        @addNLConstr(cons, (0.5dxinv)*(y[i+1,n-1] - 4y[i+1,n] + 3y[i+1,n+1]) +
         y[i+1,n+1] - u[i] + y[i+1,n+1]*(y[i+1,n+1]^2)^(1.5) == 0 )
        # use y*(y^2)^(3/2) instead of y*abs(y)^3 
    end

    return model,cons
end


instances = [
    (:clnlbeam,5000),(:clnlbeam,50000),
    (:clnlbeam,500000),
    (:cont5_1,200),(:cont5_1,400),(:cont5_1,1000)]
#instances = [(:cont5_1,100)]
#instances = [(:clnlbeam,500000)]


function dobench()
    
    for (i,N) in instances
        #gc_disable()
        f = eval(i)

        inittime = Inf
        local m, cons, elts, colval, rowstarts, xval, nzval
        for k in 1:3
            t = time()
            m,cons = f(N)
            elts, colval, rowstarts = sparseJacobian(m,cons)
            
            # preallocate output and compute jacobian once
            xval = ones(m.numCols)
            nzval = Array(Float64,length(colval))
            elts(xval,nzval)
            
            inittime = min(time()-t,inittime)
            gc()
        end

        
        evaltime = Inf
        for k in 1:30
            t = time()
            elts(xval,nzval)
            evaltime = min(time()-t,evaltime)
        end

        #for row in 1:length(cons)
        #    print("Row $row: ")
        #    println(join([@sprintf("%.9f*X%d", nzval[r], colval[r]) for r in rowstarts[row]:(rowstarts[row+1]-1)]," + "))
        #end

        @printf "### %s, N=%d %.6f %.6f\n" string(i) N inittime evaltime
        println("## Problem has $(m.numCols) variables, $(length(cons)) constraints, and $(length(nzval)) non-zero elements")
        println("## Jacobian norm: $(norm(nzval,2)) (nnz = $(length(nzval)))")
        #gc_enable()
    end
end

dobench()
        






==> anc/NonlinearSection3/julia/nlp.jl <==

type NLExpr
    ex::Any
    exhash::Uint
    exvars::Vector{Int} # list of variables in the expression as they appear (duplicates possible)
end

function processExpr(x::Expr)
    if x.head == :curly && x.args[1] == :sum
        # transform sum syntax into an explicit call to (+)
        # score one for recursion
        arr = gensym()
        code = :(push!($arr,$(processExpr(x.args[2]))))
        for level in length(x.args):-1:3
            code = Expr(:for, x.args[level],code)
            # for $(x.args[level]) $code end
        end
        code = :($arr = {:+};$code;$arr)
        return :(Expr(:call,:+,$code...))
    elseif x.head == :call
        quoted = Expr(:quote,x.args[1])
        code = :(Expr(:call,$quoted))
        for y in x.args[2:end]
            push!(code.args,processExpr(y))
        end
        return code
    else
        return x
    end
end

processExpr(x::Any) = x

addToVarList(x::Variable,l) = push!(l,x.col)
addToVarList(x::Any,l) = nothing

# generate code that generates the list of variables in an expression
function genVarList(x::Expr, arrname)
    if x.head == :curly && x.args[1] == :sum
        code = genVarList(x.args[2],arrname)
        for level in length(x.args):-1:3
            code = Expr(:for, x.args[level],code)
        end
        return code
    elseif x.head == :call
        return Expr(:block,[genVarList(y,arrname) for y in x.args[2:end]]...)
    else
        return :(addToVarList($x,$arrname))
    end
end

genVarList(x::Number,arrname) = nothing
genVarList(x::Symbol,arrname) = :(addToVarList($x,$arrname))


macro addNLConstr(m,x)
    @assert x.head == :comparison
    # ignore direction and rhs for now
    lhs = x.args[1]
    exvars = gensym()
    varcode = quote
        $exvars = Int[]
        $(genVarList(lhs,exvars))
        $exvars
    end
    return :(push!($(esc(m)),NLExpr($(esc(processExpr(lhs))),$(hash(x)), $(esc(varcode)))))
end


type Placeholder
    idx::Int
end

chainRule(ex::Variable,wrt::Variable) = (ex.col == wrt.col) ? 1 : 0
chainRule(ex::Placeholder,wrt::Placeholder) = (ex.idx == wrt.idx) ? 1 : 0


chainRule(ex::Number,wrt::Variable) = 0
chainRule(ex::Number,wrt::Placeholder) = 0

function chainRule(ex::Expr,wrt)
    if ex.head != :call
        error("Unrecognized expression $ex")
    end
    if ex.args[1] == :^
        #println("^ operator, diff it")
        x = chainRule(ex.args[2],wrt)
        if x != 0
            return :( $(ex.args[3]) * $(x) * ($(ex.args[2]) ^ ($(ex.args[3] - 1))) )
        else
            return 0
        end
    end
    if ex.args[1] == :+
    #    println("$(ex.args[1]) operator, just diff terms")
        termdiffs = {ex.args[1]}
        for y in ex.args[2:end]
            x = chainRule(y,wrt)
            if x != 0
                push!(termdiffs, x)
            end
        end
        if (length(termdiffs) == 1)
            return 0
        elseif (length(termdiffs) == 2)
            return termdiffs[2]
        else
            return Expr(:call,termdiffs...)
        end
    end
    if ex.args[1] == :-
    #    println("$(ex.args[1]) operator, just diff terms")
        termdiffs = {ex.args[1]}
        # first term is special, can't be dropped
        term1 = chainRule(ex.args[2],wrt)
        push!(termdiffs, term1)
        for y in ex.args[3:end]
            x = chainRule(y,wrt)
            if x != 0
                push!(termdiffs, x)
            end
        end
        if term1 != 0 && length(termdiffs) == 2 && length(ex.args) >= 3
            # if all of the terms but the first disappeared, we just return the first
            return term1
        elseif (term1 == 0 && length(termdiffs) == 2)
            return 0
        else
            return Expr(:call,termdiffs...)
        end
    end
    if ex.args[1] == :*
    #    println("* operation")
        if length(ex.args) != 3
            error("Only multiplication with two terms is currently supported")
        end
        d1 = chainRule(ex.args[2],wrt)
        d2 = chainRule(ex.args[3],wrt)
        # there's a nicer way
        if d1 == 0 && d2 == 0
            return 0
        elseif d1 == 0
            return :( $(d2)*$(ex.args[2]) )
        elseif d2 == 0
            return :( $(d1)*$(ex.args[3]) )
        else
            return :( $(d1)*$(ex.args[3]) + $(ex.args[2])*$(d2))
        end
    end
    if ex.args[1] == :cos
        x = chainRule(ex.args[2],wrt)
        if x != 0
            return :(-$(x)*sin($(ex.args[2])))
        else
            return 0
        end
    end
    if ex.args[1] == :sin
        x = chainRule(ex.args[2],wrt)
        if x != 0
            return :($x*cos($(ex.args[2])))
        else
            return 0
        end
    end
    
    error("Unrecognized function $(ex.args[1])")
end




# new approach: keep a list of expressions that we've seen and identify
# which are identical up to a difference in variable indices


function canonicalizeExpression(ex::Variable,niceidx,nseen)
    return Placeholder(niceidx[nseen.idx += 1])
end

canonicalizeExpression(ex::Symbol,niceidx,nseen) = ex
canonicalizeExpression(ex::Number,niceidx,nseen) = ex
canonicalizeExpression(ex::Expr,niceidx,nseen) = Expr(ex.head,[canonicalizeExpression(y,niceidx,nseen) for y in ex.args]...)
canonicalizeExpression(ex,niceidx) = (nseen = Placeholder(0); canonicalizeExpression(ex,niceidx,nseen))


# make indices nice, preserving equality
# e.g. [3, 10, 100, 3, 2 ] -> [ 1, 2, 3, 1, 4 ]
function canonicalizeArray{T}(vec::Vector{T}) 
    seen = Dict{T,Int}()
    out = Array(Int,length(vec))
    reversemap = T[]
    for i in 1:length(vec)
        idx = get(seen,vec[i],0)
        if idx != 0
            out[i] = idx
        else
            seen[vec[i]] = length(seen)+1
            out[i] = length(seen)
            push!(reversemap,vec[i])
        end
    end
    return out, reversemap, length(seen)
end


preparePlaceholderExpression(ex::Placeholder,t) = :(__vals[placeholderMaps[$t][i][$(ex.idx)]])
preparePlaceholderExpression(ex::Symbol,t) = ex
preparePlaceholderExpression(ex::Number,t) = ex
preparePlaceholderExpression(ex::Expr,t) = Expr(ex.head,[preparePlaceholderExpression(y,t) for y in ex.args]...)



function sparseJacobian(m,constr::Vector{NLExpr})

    arr = {:Float64}
    colval = Array(Int,0)
    rowstart = [1]

    origExprTemplates = NLExpr[]
    derivExprTemplates = Array(Vector{Any},0)
    numPlaceholders = Int[]
    # for each derivarive template, the nonzero elements it corresponds to
    exprsByDerivTemplate = Array(Vector{Vector{Int}},0)
    placeholderMaps = Array(Vector{Vector{Int}},0)
    nnz = 0
    
    t1 = 0.
    t2 = 0.
    t3 = 0.

    gc_disable()

    for r in 1:length(constr)
        con = constr[r]
        #println(con.ex,con.exvars)
        # check if we've seen this expression before, modulo variable indices
        t = time()
        found = false
        for k in length(origExprTemplates):-1:1
            y = origExprTemplates[k]
            if y.exhash == con.exhash
                # check that pattern of variables match, i.e. 1-1 correspondence between expressions
                templatevars = y.exvars
                convars = con.exvars
                @assert length(convars) == length(templatevars)
                matcharr = zeros(Int,numPlaceholders[k])
                nmatch = 0
                ismatch = true
                # map from placeholder index to variables in this constraint
                for i in 1:length(convars)
                    if matcharr[templatevars[i]] == 0
                        matcharr[templatevars[i]] = convars[i]
                        nmatch += 1
                    elseif matcharr[templatevars[i]] != convars[i]
                        # no match
                        ismatch = false
                        break
                    end
                end
                if ismatch && nmatch == numPlaceholders[k]
                    idx = k
                    found = true
                    break
                end
            end
        end
        t2 += time() - t
        t = time()
        if !found
            templatevars,matcharr,np = canonicalizeArray(con.exvars)
            origTemplate = NLExpr(canonicalizeExpression(con.ex,templatevars),con.exhash,templatevars)
            push!(origExprTemplates,origTemplate)
            push!(numPlaceholders,np)
            push!(exprsByDerivTemplate,Array(Vector{Int},np))
            # fix this syntax
            for i in 1:np
                exprsByDerivTemplate[end][i] = Array(Int,0)
            end
            push!(placeholderMaps,Array(Vector{Int},0))
            # differentiate wrt each unique variable present
            push!(derivExprTemplates,{ chainRule(origTemplate.ex,Placeholder(i)) for i in 1:np })
            idx = length(origExprTemplates)
        end
        t1 += time() - t

        t = time()
        # fill in row (in correct variable order)
        for i in sortperm(matcharr)
            push!(colval,matcharr[i])
            push!(exprsByDerivTemplate[idx][i],length(colval))
        end
        push!(placeholderMaps[idx],matcharr)
        t3 += time() - t
        push!(rowstart,length(colval)+1)
    end
    #println("$(length(origExprTemplates)) unique expressions")

    #println("chain rule time: $t1")
    #println("expression pattern match: $t2")
    #println("sortperm+ time: $t3")

    gc_enable()
    
    t3 = time()
    fexpr = :( (__vals::Vector{Float64},out::Vector{Float64},exprsByDerivTemplate::Vector{Vector{Vector{Int}}},placeholderMaps::Vector{Vector{Vector{Int}}}) -> begin end )
    for t in 1:length(derivExprTemplates)
        for k in 1:length(derivExprTemplates[t])
            ex = preparePlaceholderExpression(derivExprTemplates[t][k],t)
            loop = quote
                arr = exprsByDerivTemplate[$t][$k]
                for i in 1:length(arr)
                    out[arr[i]] = $ex
                end
            end
            push!(fexpr.args[2].args[2].args,loop)
        end
    end
    f = eval(fexpr)
    v = (__vals,out) -> f(__vals,out,exprsByDerivTemplate,placeholderMaps)
    t3 = time() - t3
    #println("compile time: $t3")
    return v, colval, rowstart

            
end



==> anc/NonlinearSection3/mod/clnlbeam-5000.mod <==
# AMPL Model by Hande Y. Benson
#
# Copyright (C) 2001 Princeton University
# All Rights Reserved
#
# Permission to use, copy, modify, and distribute this software and
# its documentation for any purpose and without fee is hereby
# granted, provided that the above copyright notice appear in all
# copies and that the copyright notice and this
# permission notice appear in all supporting documentation.                     

#   Source:
#   H. Maurer and H.D. Mittelman,
#   "The non-linear beam via optimal control with bound state variables",
#   Optimal Control Applications and Methods 12, pp. 19-31, 1991.

#   SIF input: Ph. Toint, Nov 1993.

#   classification  OOR2-MN-V-V

param ni := 5000;
param alpha := 350.0;
param h := 1/ni;

option presolve 0;

var t{i in 0..ni} >= -1.0, <= 1.0, := 0.05*cos(i*h);
var x{i in 0..ni} >= -0.05, <= 0.05, := 0.05*cos(i*h);
var u{0..ni};

minimize f:
	sum {i in 0..ni-1} (0.5*h*(u[i+1]^2 + u[i]^2) + 0.5*alpha*h*(cos(t[i+1]) + cos(t[i]))); 
subject to cons1{i in 0..ni-1}:
	x[i+1] - x[i] - 0.5*h*(sin(t[i+1]) + sin(t[i]))= 0;
subject to cons2{i in 0..ni-1}:
	t[i+1] - t[i] - 0.5*h*u[i+1] - 0.5*h*u[i] = 0;

#fix x[0] := 0.0;
#fix x[ni] := 0.0;
#fix t[0] := 0.0;
#fix t[ni] := 0.0;

write gclnlbeam-5000;


==> anc/NonlinearSection3/mod/clnlbeam-50000.mod <==
# AMPL Model by Hande Y. Benson
#
# Copyright (C) 2001 Princeton University
# All Rights Reserved
#
# Permission to use, copy, modify, and distribute this software and
# its documentation for any purpose and without fee is hereby
# granted, provided that the above copyright notice appear in all
# copies and that the copyright notice and this
# permission notice appear in all supporting documentation.                     

#   Source:
#   H. Maurer and H.D. Mittelman,
#   "The non-linear beam via optimal control with bound state variables",
#   Optimal Control Applications and Methods 12, pp. 19-31, 1991.

#   SIF input: Ph. Toint, Nov 1993.

#   classification  OOR2-MN-V-V

param ni := 50000;
param alpha := 350.0;
param h := 1/ni;

option presolve 0;

var t{i in 0..ni} >= -1.0, <= 1.0, := 0.05*cos(i*h);
var x{i in 0..ni} >= -0.05, <= 0.05, := 0.05*cos(i*h);
var u{0..ni};

minimize f:
	sum {i in 0..ni-1} (0.5*h*(u[i+1]^2 + u[i]^2) + 0.5*alpha*h*(cos(t[i+1]) + cos(t[i]))); 
subject to cons1{i in 0..ni-1}:
	x[i+1] - x[i] - 0.5*h*(sin(t[i+1]) + sin(t[i]))= 0;
subject to cons2{i in 0..ni-1}:
	t[i+1] - t[i] - 0.5*h*u[i+1] - 0.5*h*u[i] = 0;

#fix x[0] := 0.0;
#fix x[ni] := 0.0;
#fix t[0] := 0.0;
#fix t[ni] := 0.0;

write gclnlbeam-50000;


==> anc/NonlinearSection3/mod/clnlbeam-500000.mod <==
# AMPL Model by Hande Y. Benson
#
# Copyright (C) 2001 Princeton University
# All Rights Reserved
#
# Permission to use, copy, modify, and distribute this software and
# its documentation for any purpose and without fee is hereby
# granted, provided that the above copyright notice appear in all
# copies and that the copyright notice and this
# permission notice appear in all supporting documentation.                     

#   Source:
#   H. Maurer and H.D. Mittelman,
#   "The non-linear beam via optimal control with bound state variables",
#   Optimal Control Applications and Methods 12, pp. 19-31, 1991.

#   SIF input: Ph. Toint, Nov 1993.

#   classification  OOR2-MN-V-V

param ni := 500000;
param alpha := 350.0;
param h := 1/ni;

option presolve 0;

var t{i in 0..ni} >= -1.0, <= 1.0, := 0.05*cos(i*h);
var x{i in 0..ni} >= -0.05, <= 0.05, := 0.05*cos(i*h);
var u{0..ni};

minimize f:
	sum {i in 0..ni-1} (0.5*h*(u[i+1]^2 + u[i]^2) + 0.5*alpha*h*(cos(t[i+1]) + cos(t[i]))); 
subject to cons1{i in 0..ni-1}:
	x[i+1] - x[i] - 0.5*h*(sin(t[i+1]) + sin(t[i]))= 0;
subject to cons2{i in 0..ni-1}:
	t[i+1] - t[i] - 0.5*h*u[i+1] - 0.5*h*u[i] = 0;

#fix x[0] := 0.0;
#fix x[ni] := 0.0;
#fix t[0] := 0.0;
#fix t[ni] := 0.0;

write gclnlbeam-500000;


==> anc/NonlinearSection3/mod/clnlbeam.mod <==
# AMPL Model by Hande Y. Benson
#
# Copyright (C) 2001 Princeton University
# All Rights Reserved
#
# Permission to use, copy, modify, and distribute this software and
# its documentation for any purpose and without fee is hereby
# granted, provided that the above copyright notice appear in all
# copies and that the copyright notice and this
# permission notice appear in all supporting documentation.                     

#   Source:
#   H. Maurer and H.D. Mittelman,
#   "The non-linear beam via optimal control with bound state variables",
#   Optimal Control Applications and Methods 12, pp. 19-31, 1991.

#   SIF input: Ph. Toint, Nov 1993.

#   classification  OOR2-MN-V-V

param ni := 500;
param alpha := 350.0;
param h := 1/ni;

option presolve 0;

var t{i in 0..ni} >= -1.0, <= 1.0, := 0.05*cos(i*h);
var x{i in 0..ni} >= -0.05, <= 0.05, := 0.05*cos(i*h);
var u{0..ni};

minimize f:
	sum {i in 0..ni-1} (0.5*h*(u[i+1]^2 + u[i]^2) + 0.5*alpha*h*(cos(t[i+1]) + cos(t[i]))); 
subject to cons1{i in 0..ni-1}:
	x[i+1] - x[i] - 0.5*h*(sin(t[i+1]) + sin(t[i]))= 0;
subject to cons2{i in 0..ni-1}:
	t[i+1] - t[i] - 0.5*h*u[i+1] - 0.5*h*u[i] = 0;

#fix x[0] := 0.0;
#fix x[ni] := 0.0;
#fix t[0] := 0.0;
#fix t[ni] := 0.0;

write gclnlbeam;


==> anc/NonlinearSection3/mod/cont5_1-1000.mod <==
#
#   A nonlinear control problem as suggested by
#
#   N. Arada, J.-P. Raymond, and F. Troeltzsch,
#   ``On an augmented Lagrangian SQP method for a class of optimal control
#     problems in Banach spaces'', SFB 393, Preprint 00-19, TU Chemnitz 2000,
#     to appear
#
#   and
#
#   H. D. Mittelmann,
#   ``Sufficient Optimality for Discretized Parabolic and
#     Elliptic Control Problems'', to appear in
#     Proc. Workshop Fast solution of discretized optimization problems,
#     WIAS Berlin, 5/2000, Birkhaeuser-Verlag, Basel
#
#   See also Hans Mittelmann's WWW article
#
#    http://plato.la.asu.edu/papers/paper91/paper.html
#
#   where the problem is example 5.1.
#
param n default 1000;
param m default n;
param n1 := n-1;
param m1 := m-1;
param T default 1;
param dt := T/m;
param l := atan(1);
param dx := l/n;
param h2 := dx^2;
param s2 := sqrt(2)/2;
param e1 := exp(1) + 1/exp(1);
param e13 := exp(1/3);
param e132 := e13*(e13-1);
param nu := s2*e132;
param yt{j in 0..n} := e1*cos(j*dx);

option presolve 0;

var y{0..m, 0..n} >= -10, <= 10;
var u{i in 1..m} >= 0, <= 1;

minimize f:	.25*dx*( (y[m,0] - yt[0])^2 + 
  2* sum{j in 1..n1} (y[m,j] - yt[j])^2 + (y[m,n] - yt[n])^2)
  + .25*nu*dt*( 2* sum{i in 1..m1} u[i]^2 + u[m]^2)
  + dt*( (sum{i in 1..m1} (-exp(-2*i*dt)*y[i,n] + s2*e13*u[i]))
  + .5*(-exp(-2*T)*y[m,n] + s2*e13*u[m]));

s.t. pde{i in 0..m1, j in 1..n1}:
	(y[i+1,j] - y[i,j])/dt = .5*(y[i,j-1] - 2*y[i,j] + y[i,j+1]
	 + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1])/h2;

#s.t. ic {j in 0..n}: y[0,j] = cos(j*dx);
s.t. bc1 {i in 1..m}: (y[i,2] - 4*y[i,1] + 3*y[i,0])/(2*dx) = 0;
s.t. bc2 {i in 1..m}: (y[i,n-2] - 4*y[i,n1] + 3*y[i,n])/(2*dx) + y[i,n]
  = u[i] + .25*exp(-4*i*dt) - min(1, max(0, (exp(i*dt)-e13)/e132))
    - y[i,n]*abs(y[i,n])^3;

#s.t. cc{i in 1..m}: 0 <= u[i] <= 1;    
#s.t. sc{i in 0..m,j in 0..n}: -10 <= y[i,j] <= 10;

write gcont5_1-1000;


==> anc/NonlinearSection3/mod/cont5_1-200.mod <==
#
#   A nonlinear control problem as suggested by
#
#   N. Arada, J.-P. Raymond, and F. Troeltzsch,
#   ``On an augmented Lagrangian SQP method for a class of optimal control
#     problems in Banach spaces'', SFB 393, Preprint 00-19, TU Chemnitz 2000,
#     to appear
#
#   and
#
#   H. D. Mittelmann,
#   ``Sufficient Optimality for Discretized Parabolic and
#     Elliptic Control Problems'', to appear in
#     Proc. Workshop Fast solution of discretized optimization problems,
#     WIAS Berlin, 5/2000, Birkhaeuser-Verlag, Basel
#
#   See also Hans Mittelmann's WWW article
#
#    http://plato.la.asu.edu/papers/paper91/paper.html
#
#   where the problem is example 5.1.
#
param n default 200;
param m default n;
param n1 := n-1;
param m1 := m-1;
param T default 1;
param dt := T/m;
param l := atan(1);
param dx := l/n;
param h2 := dx^2;
param s2 := sqrt(2)/2;
param e1 := exp(1) + 1/exp(1);
param e13 := exp(1/3);
param e132 := e13*(e13-1);
param nu := s2*e132;
param yt{j in 0..n} := e1*cos(j*dx);

option presolve 0;

var y{0..m, 0..n} >= -10, <= 10;
var u{i in 1..m} >= 0, <= 1;

minimize f:	.25*dx*( (y[m,0] - yt[0])^2 + 
  2* sum{j in 1..n1} (y[m,j] - yt[j])^2 + (y[m,n] - yt[n])^2)
  + .25*nu*dt*( 2* sum{i in 1..m1} u[i]^2 + u[m]^2)
  + dt*( (sum{i in 1..m1} (-exp(-2*i*dt)*y[i,n] + s2*e13*u[i]))
  + .5*(-exp(-2*T)*y[m,n] + s2*e13*u[m]));

s.t. pde{i in 0..m1, j in 1..n1}:
	(y[i+1,j] - y[i,j])/dt = .5*(y[i,j-1] - 2*y[i,j] + y[i,j+1]
	 + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1])/h2;

#s.t. ic {j in 0..n}: y[0,j] = cos(j*dx);
s.t. bc1 {i in 1..m}: (y[i,2] - 4*y[i,1] + 3*y[i,0])/(2*dx) = 0;
s.t. bc2 {i in 1..m}: (y[i,n-2] - 4*y[i,n1] + 3*y[i,n])/(2*dx) + y[i,n]
  = u[i] + .25*exp(-4*i*dt) - min(1, max(0, (exp(i*dt)-e13)/e132))
    - y[i,n]*abs(y[i,n])^3;

#s.t. cc{i in 1..m}: 0 <= u[i] <= 1;    
#s.t. sc{i in 0..m,j in 0..n}: -10 <= y[i,j] <= 10;

write gcont5_1-200;


==> anc/NonlinearSection3/mod/cont5_1-400.mod <==
#
#   A nonlinear control problem as suggested by
#
#   N. Arada, J.-P. Raymond, and F. Troeltzsch,
#   ``On an augmented Lagrangian SQP method for a class of optimal control
#     problems in Banach spaces'', SFB 393, Preprint 00-19, TU Chemnitz 2000,
#     to appear
#
#   and
#
#   H. D. Mittelmann,
#   ``Sufficient Optimality for Discretized Parabolic and
#     Elliptic Control Problems'', to appear in
#     Proc. Workshop Fast solution of discretized optimization problems,
#     WIAS Berlin, 5/2000, Birkhaeuser-Verlag, Basel
#
#   See also Hans Mittelmann's WWW article
#
#    http://plato.la.asu.edu/papers/paper91/paper.html
#
#   where the problem is example 5.1.
#
param n default 400;
param m default n;
param n1 := n-1;
param m1 := m-1;
param T default 1;
param dt := T/m;
param l := atan(1);
param dx := l/n;
param h2 := dx^2;
param s2 := sqrt(2)/2;
param e1 := exp(1) + 1/exp(1);
param e13 := exp(1/3);
param e132 := e13*(e13-1);
param nu := s2*e132;
param yt{j in 0..n} := e1*cos(j*dx);

option presolve 0;

var y{0..m, 0..n} >= -10, <= 10;
var u{i in 1..m} >= 0, <= 1;

minimize f:	.25*dx*( (y[m,0] - yt[0])^2 + 
  2* sum{j in 1..n1} (y[m,j] - yt[j])^2 + (y[m,n] - yt[n])^2)
  + .25*nu*dt*( 2* sum{i in 1..m1} u[i]^2 + u[m]^2)
  + dt*( (sum{i in 1..m1} (-exp(-2*i*dt)*y[i,n] + s2*e13*u[i]))
  + .5*(-exp(-2*T)*y[m,n] + s2*e13*u[m]));

s.t. pde{i in 0..m1, j in 1..n1}:
	(y[i+1,j] - y[i,j])/dt = .5*(y[i,j-1] - 2*y[i,j] + y[i,j+1]
	 + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1])/h2;

#s.t. ic {j in 0..n}: y[0,j] = cos(j*dx);
s.t. bc1 {i in 1..m}: (y[i,2] - 4*y[i,1] + 3*y[i,0])/(2*dx) = 0;
s.t. bc2 {i in 1..m}: (y[i,n-2] - 4*y[i,n1] + 3*y[i,n])/(2*dx) + y[i,n]
  = u[i] + .25*exp(-4*i*dt) - min(1, max(0, (exp(i*dt)-e13)/e132))
    - y[i,n]*abs(y[i,n])^3;

#s.t. cc{i in 1..m}: 0 <= u[i] <= 1;    
#s.t. sc{i in 0..m,j in 0..n}: -10 <= y[i,j] <= 10;

write gcont5_1-400;


==> anc/NonlinearSection3/mod/cont5_1.mod <==
#
#   A nonlinear control problem as suggested by
#
#   N. Arada, J.-P. Raymond, and F. Troeltzsch,
#   ``On an augmented Lagrangian SQP method for a class of optimal control
#     problems in Banach spaces'', SFB 393, Preprint 00-19, TU Chemnitz 2000,
#     to appear
#
#   and
#
#   H. D. Mittelmann,
#   ``Sufficient Optimality for Discretized Parabolic and
#     Elliptic Control Problems'', to appear in
#     Proc. Workshop Fast solution of discretized optimization problems,
#     WIAS Berlin, 5/2000, Birkhaeuser-Verlag, Basel
#
#   See also Hans Mittelmann's WWW article
#
#    http://plato.la.asu.edu/papers/paper91/paper.html
#
#   where the problem is example 5.1.
#
param n default 200;
param m default n;
param n1 := n-1;
param m1 := m-1;
param T default 1;
param dt := T/m;
param l := atan(1);
param dx := l/n;
param h2 := dx^2;
param s2 := sqrt(2)/2;
param e1 := exp(1) + 1/exp(1);
param e13 := exp(1/3);
param e132 := e13*(e13-1);
param nu := s2*e132;
param yt{j in 0..n} := e1*cos(j*dx);

option presolve 0;

var y{0..m, 0..n} >= -10, <= 10;
var u{i in 1..m} >= 0, <= 1;

minimize f:	.25*dx*( (y[m,0] - yt[0])^2 + 
  2* sum{j in 1..n1} (y[m,j] - yt[j])^2 + (y[m,n] - yt[n])^2)
  + .25*nu*dt*( 2* sum{i in 1..m1} u[i]^2 + u[m]^2)
  + dt*( (sum{i in 1..m1} (-exp(-2*i*dt)*y[i,n] + s2*e13*u[i]))
  + .5*(-exp(-2*T)*y[m,n] + s2*e13*u[m]));

s.t. pde{i in 0..m1, j in 1..n1}:
	(y[i+1,j] - y[i,j])/dt = .5*(y[i,j-1] - 2*y[i,j] + y[i,j+1]
	 + y[i+1,j-1] - 2*y[i+1,j] + y[i+1,j+1])/h2;

#s.t. ic {j in 0..n}: y[0,j] = cos(j*dx);
s.t. bc1 {i in 1..m}: (y[i,2] - 4*y[i,1] + 3*y[i,0])/(2*dx) = 0;
s.t. bc2 {i in 1..m}: (y[i,n-2] - 4*y[i,n1] + 3*y[i,n])/(2*dx) + y[i,n]
  = u[i] + .25*exp(-4*i*dt) - min(1, max(0, (exp(i*dt)-e13)/e132))
    - y[i,n]*abs(y[i,n])^3;

#s.t. cc{i in 1..m}: 0 <= u[i] <= 1;    
#s.t. sc{i in 0..m,j in 0..n}: -10 <= y[i,j] <= 10;

write gcont5_1;


==> anc/NonlinearSection3/pyomo/clnlbeam-5000.dat <==
data;

param N := 5000;


==> anc/NonlinearSection3/pyomo/clnlbeam-50000.dat <==
data;

param N := 50000;


==> anc/NonlinearSection3/pyomo/clnlbeam-500000.dat <==
data;

param N := 500000;


==> anc/NonlinearSection3/pyomo/clnlbeam.py <==
from coopr.pyomo import *

model = AbstractModel()

model.N = Param(within=PositiveIntegers)
model.h = 1.0/model.N

model.VarIdx = RangeSet(model.N+1)

model.t = Var(model.VarIdx, bounds=(-1.0,1.0))
model.x = Var(model.VarIdx, bounds=(-0.05,0.05))
model.u = Var(model.VarIdx)

model.c = Objective(expr=1) # dummy objective

def cons1_rule(m, i):
	if i == m.N+1:
		return Constraint.Skip
	return m.x[i+1] - m.x[i] - (0.5*m.h)*(sin(m.t[i+1])+sin(m.t[i])) == 0
model.cons1 = Constraint(model.VarIdx)

def cons2_rule(m,i):
	if i == m.N+1:
		return Constraint.Skip
	return m.t[i+1] - m.t[i] - (0.5*m.h)*m.u[i+1] - (0.5*m.h)*m.u[i] == 0
model.cons2 = Constraint(model.VarIdx)



==> anc/NonlinearSection3/pyomo/cont5_1-1000.dat <==
data;

param N := 1000;


==> anc/NonlinearSection3/pyomo/cont5_1-200.dat <==
data;

param N := 200;


==> anc/NonlinearSection3/pyomo/cont5_1-400.dat <==
data;

param N := 400;


==> anc/NonlinearSection3/pyomo/cont5_1.py <==
from coopr.pyomo import *

model = AbstractModel()
model.N = Param(within=PositiveIntegers)
model.T = 1.0
model.dt = model.T/model.N
model.l = atan(1)
model.dx = model.l/model.N
model.h2inv = 1.0/model.dx**2
#model.dtinv = 1.0/model.dt # fails: Cannot reconstruct parameter 'dtinv' (already constructed)
model.dxinv = 1.0/model.dx


model.Idx1 = RangeSet(1,model.N+1)
model.Idx2 = RangeSet(1,model.N)


model.y = Var(model.Idx1,model.Idx1, bounds=(-10,10))
model.u = Var(model.Idx2, bounds=(0.0,1.0))

model.c = Objective(expr=1) # dummy objective

def pde_rule(m, i, j):
	if j == m.N:
		return Constraint.Skip
	return m.N*(m.y[i+1,j+1] - m.y[i,j+1]) - (0.5*m.h2inv)*(m.y[i,j] - 2*m.y[i,j+1] + m.y[i,j+2] + m.y[i+1,j] - 2*m.y[i+1,j+1] + m.y[i+1,j+2]) == 0
model.pde = Constraint(model.Idx2,model.Idx2)

def bc1_rule(m, i):
	return (0.5*m.dxinv)*(m.y[i+1,3] - 4*m.y[i+1,2] + 3*m.y[i+1,1]) == 0
model.bc1 = Constraint(model.Idx2)

def bc2_rule(m, i):
	return (0.5*m.dxinv)*(m.y[i+1,int(m.N)-1] - 4*m.y[i+1,int(m.N)] + 3*m.y[i+1,int(m.N)+1]) + \
			m.y[i+1,int(m.N)+1] - m.u[i] + m.y[i+1,int(m.N)+1]*(m.y[i+1,int(m.N)+1]**2)**(1.5) == 0
model.bc2 = Constraint(model.Idx2)





==> anc/NonlinearSection3/yalmip/clnlbeam.m <==
function model = clnlbeam(N)

ni = N;
%alpha = 350;
h = 1/ni;

t = sdpvar(ni+1,1);
x = sdpvar(ni+1,1);
u = sdpvar(ni+1,1);

% cons1
C = [x(2:ni+1)-x(1:ni) - (0.5*h)*(sin(t(2:ni+1))+sin(t(1:ni))) == 0];

% cons2
C = [C, t(2:ni+1)-t(1:ni) - (0.5*h)*u(2:ni+1)-(0.5*h)*u(1:ni) == 0];

% dummy objective
obj = t(1);

options = sdpsettings();
options.pureexport = 1;

model = solvesdp(C,obj,options);


end

==> anc/NonlinearSection3/yalmip/cont5_1.m <==
function model = cont5_1(N)

n = N;
m = N;
T = 1;
dt = T/m;
l = atan(1);
dx = l/n;
h2inv = 1/dx^2;


y = sdpvar(m+1,n+1,'full');
u = sdpvar(m,1);

% pde
C = [(1/dt)*(y(2:m+1,2:n) - y(1:m,2:n)) - ...
    (h2inv/2)*(y(1:m,1:n-1) - 2*y(1:m,2:n) + y(1:m,3:n+1) + y(2:m+1,1:n-1) ...
        - 2*y(2:m+1,2:n) + y(2:m+1,3:n+1)) == 0];


    
% bc1
C = [C, (0.5/dx)*(y(2:m+1,3)-4*y(2:m+1,2) + 3*y(2:m+1,1)) == 0];

% bc2
C = [C, (0.5/dx)*(y(2:m+1,n-1) - 4*y(2:m+1,n) + 3*y(2:m+1,n+1)) + ...
    y(2:m+1,n+1) - u + y(2:m+1,n+1).*(y(2:m+1,n+1).^2).^(1.5) == 0];

% dummy objective
obj = y(1);


options = sdpsettings();
options.pureexport = 1;

model = solvesdp(C,obj,options);


end

==> anc/NonlinearSection3/yalmip/doyalmip.m <==

function [] = doyalmip()


runinstance('cont5_1',200);
runinstance('cont5_1',400);
runinstance('cont5_1',1000);
runinstance('clnlbeam',5000);
runinstance('clnlbeam',50000);
runinstance('clnlbeam',500000);


end

function [] = runinstance(name,N)

modelrep = 1;
jacrep = 3;

% take mimimum over repetitions to decrease variability
buildtime = Inf;
for k = 1:modelrep
    yalmip('clear')
    tic
    model = eval(sprintf('%s(%d)',name,N));
    model = yalmip2nonlinearsolver(model);
    % include one call to jacobian
    x = ones(length(model.linearindicies),1);
    jac = ipopt_callback_dg(x,model);
    buildtime = min(toc,buildtime);
end

n = norm(jac(:));


jactime2 = Inf;
for k = 1:jacrep
    % change x because there's code to check for repeat calls
    x = rand(length(model.linearindicies),1);
    tic
    jac = ipopt_callback_dg(x,model);
    jactime2 = min(toc,jactime2);
end
disp(['### ',name,',',num2str(N),' ',num2str(buildtime),' ',num2str(jactime2)])
disp(['## Jacobian norm: ',num2str(n), ' (nnz = ',num2str(nnz(jac)),')'])


end


==> anc/Readme <==
This supplement contains the source code and data for the paper "Computing in Operations Research using Julia" by M. Lubin and I. Dunning.

The code corresponding to each section of the paper is separated by directory. See the individual directories for further instructions.

Julia installation instructions:
Julia is presently under rapid development. Future changes in syntax could cause the attached code to break. For maximum compatibility, we recommend building Julia from source using the precise instructions and version recorded below (0.2 pre-release). These instructions are valid for Linux and OS X systems; Windows is supported but requires additional steps to compile.

1) git clone git://github.com/JuliaLang/julia.git
2) cd julia
3) git checkout v0.2.0
4) make

Unfortunately, the build process relies on many external packages and URLs. It cannot be expected to work indefinitely, even if github.com remains available. We successfully tested the above instructions in July 2013 on Ubuntu Linux release 13.04. We intend to maintain updated versions of JuMP (Section 2) and the simplex benchmarks (Section 4) to be compatible with new releases of Julia, see these directories for further details.

Change Log:
May 2013: Initial version
July 2013: Renamed MathProg to JuMP, copied updated packages, and update Julia version. 
November 2013: Update to Julia v0.2, JuMP v0.1.2, and MathProgBase v0.1.1.


==> anc/SimplexBenchmarksSection4/C++/Makefile <==
all: runbench runbenchBoundsCheck

runbench: runbench.cpp common.cpp
	g++ -O2 -std=c++0x -o runbench runbench.cpp

runbenchBoundsCheck: runbenchBoundsCheck.cpp common.cpp
	g++ -O2 -std=c++0x -o runbenchBoundsCheck runbenchBoundsCheck.cpp


==> anc/SimplexBenchmarksSection4/C++/common.cpp <==
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <cstdint>
#include <chrono>
#include <functional>
#include <cassert>
#include <cmath>

using namespace std;

const double dualTol = 1e-7;

struct SparseMatrixCSC {
	int nrow, ncol;
	vector<int64_t> colptr, rowval;
	vector<double> nzval;
};

enum VariableState { Basic = 1, AtLower = 2, AtUpper = 3 };

struct InstanceData {
	SparseMatrixCSC A, Atrans;
};

struct IterationData {
	vector<VariableState> variableState;
	vector<double> priceInput, reducedCosts, normalizedTableauRow;
	bool valid;
};

struct IndexedVector {
	vector<double> elts;
	vector<int> nzidx;
	int nnz;
	IndexedVector(vector<double> const& densevec) : elts(densevec.size(),0.), nzidx(densevec.size(),0), nnz(0) {
		for (size_t i = 0; i < densevec.size(); i++) {
			if (fabs(densevec[i]) > 1e-50) {
				nzidx[nnz++] = i;
				elts[i] = densevec[i];
			}
		}
	}
};

SparseMatrixCSC readMat(istream &f) {
	
	SparseMatrixCSC A;
	int64_t nnz;
	f >> A.nrow;
	f >> A.ncol;
	f >> nnz;

	A.colptr.reserve(A.ncol+1);
	A.rowval.reserve(nnz);
	A.nzval.reserve(nnz);
	
	string line;
	getline(f,line);
	getline(f,line);
	{
		istringstream ss(line);
		
		for (int i = 0; i <= A.ncol; i++) {
			int64_t x;
			ss >> x;
			A.colptr.push_back(x-1); // adjust 1-based indices
			assert(!ss.fail() && !ss.bad());
		}
	}

	getline(f,line);
	{
		istringstream ss(line);
		
		for (int i = 0; i < nnz; i++) {
			int64_t x;
			ss >> x;
			A.rowval.push_back(x-1);
			assert(!ss.fail() && !ss.bad());
		}
	}

	getline(f,line);
	{
		istringstream ss(line);
		
		for (int i = 0; i < nnz; i++) {
			double x;
			ss >> x;
			A.nzval.push_back(x);
			assert(!ss.fail() && !ss.bad());
		}
	}

	return A;
}

InstanceData readInstance(istream &f) {
	SparseMatrixCSC A = readMat(f);
	SparseMatrixCSC Atrans = readMat(f);
	return { A, Atrans };
}

bool readVector(string const& line, vector<double> &v, int len) {
	istringstream ss(line);
		
	for (int i = 0; i < len; i++) {
		double x;
		ss >> x;
		if (ss.fail()) {
			return false;
		}
		v.push_back(x);
	}

	return true;

}

IterationData readIteration(istream &f, InstanceData const &instance) {
	
	SparseMatrixCSC const& A = instance.A;
	IterationData d;
	d.valid = true;
	string line;
	getline(f,line);
	{
		istringstream ss(line);
		
		for (int i = 0; i < A.nrow+A.ncol; i++) {
			int x;
			ss >> x;
			if (ss.fail()) {
				d.valid = false; return d;
			}
			d.variableState.push_back(static_cast<VariableState>(x));
		}
		
	}
	getline(f,line);
	d.valid = d.valid && readVector(line, d.priceInput, A.nrow);

	getline(f,line);
	d.valid = d.valid && readVector(line, d.reducedCosts, A.ncol+A.nrow);

	getline(f,line);
	d.valid = d.valid && readVector(line, d.normalizedTableauRow, A.ncol+A.nrow);
	
	return d;

}

struct BenchmarkOperation {
	function<chrono::nanoseconds(InstanceData const&, IterationData const&)> func;
	string name;
};



==> anc/SimplexBenchmarksSection4/C++/runbench.cpp <==
#include "common.cpp"

chrono::nanoseconds doPrice(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	vector<double> output(A.nrow+A.ncol,0.);

	auto t = chrono::high_resolution_clock::now();

	for (int i = 0; i < A.ncol; i++) {
		if (d.variableState[i] == Basic) continue;
		double val = 0.;
		for (int64_t k = A.colptr[i]; k < A.colptr[i+1]; k++) {
			val += d.priceInput[A.rowval[k]]*A.nzval[k];
		}
		output[i] = val;
	}
	for (int i = 0; i < A.nrow; i++) {
		int k = i + A.ncol;
		if (d.variableState[i] == Basic) continue;
		output[k] = -d.priceInput[i];
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);

}


chrono::nanoseconds doPriceHypersparse(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	SparseMatrixCSC const &Atrans = instance.Atrans;
	vector<double> outputelts(A.nrow+A.ncol,0.);
	vector<int> outputnzidx(A.nrow+A.ncol,0);
	int outputnnz = 0;

	IndexedVector rho(d.priceInput);


	auto t = chrono::high_resolution_clock::now();

	for (int k = 0; k < rho.nnz; k++) {
		int row = rho.nzidx[k];
		double elt = rho.elts[row];
		for (int64_t j = Atrans.colptr[row]; j < Atrans.colptr[row+1]; j++) {
			int idx = Atrans.rowval[j];
			if (outputelts[idx] != 0.) {
				outputelts[idx] += elt*Atrans.nzval[j];
				//if (outputelts[idx] == 0.) outputelts[idx] = 1e-50;
			} else {
				outputelts[idx] = elt*Atrans.nzval[j];
				assert(outputelts[idx] != 0.);
				outputnzidx[outputnnz++] = idx;
			}
		}
		outputelts[row+A.ncol] = -elt;
		outputnzidx[outputnnz++] = row+A.ncol;
	}


	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);

}



chrono::nanoseconds doTwoPassRatioTest(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<int> candidates(ncol);
	int ncandidates = 0;
	double thetaMax = 1e25;
	const double pivotTol = 1e-7;

	auto t = chrono::high_resolution_clock::now();

	for (int i = 0; i < nrow+ncol; i++) {
		VariableState thisState = d.variableState[i];
		double pivotElt = d.normalizedTableauRow[i];
		if ( (thisState == AtLower && pivotElt > pivotTol) ||
		     (thisState == AtUpper && pivotElt < -pivotTol)) {
			candidates[ncandidates++] = i;
			double ratio;
			if (pivotElt < 0.) {
				ratio = (d.reducedCosts[i] - dualTol)/pivotElt;
			} else {
				ratio = (d.reducedCosts[i] + dualTol)/pivotElt;
			}
			if (ratio < thetaMax) {
				thetaMax = ratio;
			}
		}
	}

	int enter = -1;
	double maxAlpha = 0.;
	for (int k = 0; k < ncandidates; k++) {
		int i = candidates[k];
		double ratio = d.reducedCosts[i]/d.normalizedTableauRow[i];
		if (ratio <= thetaMax) {
			double absalpha = abs(d.normalizedTableauRow[i]);
			if (absalpha > maxAlpha) {
				maxAlpha = absalpha;
				enter = i;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}


chrono::nanoseconds doTwoPassRatioTestHypersparse(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<int> candidates(ncol);
	int ncandidates = 0;
	double thetaMax = 1e25;
	const double pivotTol = 1e-7;

	IndexedVector tabrow(d.normalizedTableauRow);
	

	auto t = chrono::high_resolution_clock::now();

	for (int k = 0; k < tabrow.nnz; k++) {
		int i = tabrow.nzidx[k];
		VariableState thisState = d.variableState[i];
		double pivotElt = tabrow.elts[i];
		if ( (thisState == AtLower && pivotElt > pivotTol) ||
		     (thisState == AtUpper && pivotElt < -pivotTol)) {
			candidates[ncandidates++] = i;
			double ratio;
			if (pivotElt < 0.) {
				ratio = (d.reducedCosts[i] - dualTol)/pivotElt;
			} else {
				ratio = (d.reducedCosts[i] + dualTol)/pivotElt;
			}
			if (ratio < thetaMax) {
				thetaMax = ratio;
			}
		}
	}

	int enter = -1;
	double maxAlpha = 0.;
	for (int k = 0; k < ncandidates; k++) {
		int i = candidates[k];
		double ratio = d.reducedCosts[i]/tabrow.elts[i];
		if (ratio <= thetaMax) {
			double absalpha = abs(tabrow.elts[i]);
			if (absalpha > maxAlpha) {
				maxAlpha = absalpha;
				enter = i;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}

chrono::nanoseconds doUpdateDuals(InstanceData const& instance, IterationData const& d) {
	
	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<double> redcost = d.reducedCosts;
	double stepsize = 1;

	auto t = chrono::high_resolution_clock::now();

	for (int i = 0; i < nrow+ncol; i++) {
		double dnew = redcost[i] - stepsize*d.normalizedTableauRow[i];

		if (d.variableState[i] == AtLower) {
			if (dnew >= dualTol) {
				redcost[i] = dnew;
			} else {
				redcost[i] = -dualTol;
			}
		} else if (d.variableState[i] == AtUpper) {
			if (dnew <= dualTol) {
				redcost[i] = dnew;
			} else {
				redcost[i] = dualTol;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}

chrono::nanoseconds doUpdateDualsHypersparse(InstanceData const& instance, IterationData const& d) {
	
	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<double> redcost = d.reducedCosts;
	IndexedVector tabrow(d.normalizedTableauRow);
	double stepsize = 1;

	auto t = chrono::high_resolution_clock::now();

	for (int j = 0; j < tabrow.nnz; j++) {
		int i = tabrow.nzidx[j];
		double dnew = redcost[i] - stepsize*tabrow.elts[i];

		if (d.variableState[i] == AtLower) {
			if (dnew >= dualTol) {
				redcost[i] = dnew;
			} else {
				redcost[i] = -dualTol;
			}
		} else if (d.variableState[i] == AtUpper) {
			if (dnew <= dualTol) {
				redcost[i] = dnew;
			} else {
				redcost[i] = dualTol;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}


int main(int argc, char**argv) {

	assert(argc == 2);
	ifstream f(argv[1]);
	
	InstanceData instance = readInstance(f);
	cout << "Problem is " << instance.A.nrow << " by " << instance.A.ncol << " with " << instance.A.nzval.size() << " nonzeros\n";
	
	vector<BenchmarkOperation> benchmarks{ 
		{ doPrice, "Matrix-transpose-vector product with non-basic columns" },
		{ doPriceHypersparse, "Hyper-sparse matrix-transpose-vector product" },
		{ doTwoPassRatioTest, "Two-pass dual ratio test" },
		{ doTwoPassRatioTestHypersparse, "Hyper-sparse two-pass dual ratio test" },
		{ doUpdateDuals, "Update dual iterate with cost shifting" },
		{ doUpdateDualsHypersparse, "Hyper-sparse update dual iterate with cost shifting" },
	};
	vector<chrono::nanoseconds> timings(benchmarks.size(), chrono::nanoseconds::zero());

	int nruns = 0;
	while (true) {
		IterationData dat = readIteration(f,instance);
		if (!dat.valid) break;
		for (size_t i = 0; i < benchmarks.size(); i++) {
			timings[i] += benchmarks[i].func(instance,dat);
		}
		nruns++;
	}

	cout << nruns << " simulated iterations\n";
	for (size_t i = 0; i < benchmarks.size(); i++) {
		cout << benchmarks[i].name << ": " << timings[i].count()/1000000000. << " sec\n";
	}

	return 0;

}


==> anc/SimplexBenchmarksSection4/C++/runbenchBoundsCheck.cpp <==
#include "common.cpp"

chrono::nanoseconds doPrice(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	vector<double> output(A.nrow+A.ncol,0.);

	auto t = chrono::high_resolution_clock::now();

	for (int i = 0; i < A.ncol; i++) {
		if (d.variableState.at(i) == Basic) continue;
		double val = 0.;
		for (int64_t k = A.colptr[i]; k < A.colptr[i+1]; k++) {
			val += d.priceInput.at(A.rowval.at(k))*A.nzval.at(k);
		}
		output.at(i) = val;
	}
	for (int i = 0; i < A.nrow; i++) {
		int k = i + A.ncol;
		if (d.variableState.at(i) == Basic) continue;
		output.at(k) = -d.priceInput.at(i);
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);

}

chrono::nanoseconds doPriceHypersparse(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	SparseMatrixCSC const &Atrans = instance.Atrans;
	vector<double> outputelts(A.nrow+A.ncol,0.);
	vector<int> outputnzidx(A.nrow+A.ncol,0);
	int outputnnz = 0;

	IndexedVector rho(d.priceInput);


	auto t = chrono::high_resolution_clock::now();

	for (int k = 0; k < rho.nnz; k++) {
		int row = rho.nzidx.at(k);
		double elt = rho.elts.at(row);
		for (int64_t j = Atrans.colptr[row]; j < Atrans.colptr[row+1]; j++) {
			int idx = Atrans.rowval.at(j);
			if (outputelts.at(idx) != 0.) {
				outputelts.at(idx) += elt*Atrans.nzval.at(j);
				//if (outputelts[idx] == 0.) outputelts[idx] = 1e-50;
			} else {
				outputelts.at(idx) = elt*Atrans.nzval.at(j);
				outputnzidx.at(outputnnz++) = idx;
			}
		}
		outputelts.at(row+A.ncol) = -elt;
		outputnzidx.at(outputnnz++) = row+A.ncol;
	}


	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);

}

chrono::nanoseconds doTwoPassRatioTest(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<int> candidates(ncol);
	int ncandidates = 0;
	double thetaMax = 1e25;
	const double pivotTol = 1e-7, dualTol = 1e-7;

	auto t = chrono::high_resolution_clock::now();

	for (int i = 0; i < nrow+ncol; i++) {
		VariableState thisState = d.variableState.at(i);
		double pivotElt = d.normalizedTableauRow.at(i);
		if ( (thisState == AtLower && pivotElt > pivotTol) ||
		     (thisState == AtUpper && pivotElt < -pivotTol)) {
			candidates.at(ncandidates++) = i;
			double ratio;
			if (pivotElt < 0.) {
				ratio = (d.reducedCosts.at(i) - dualTol)/pivotElt;
			} else {
				ratio = (d.reducedCosts.at(i) + dualTol)/pivotElt;
			}
			if (ratio < thetaMax) {
				thetaMax = ratio;
			}
		}
	}

	int enter = -1;
	double maxAlpha = 0.;
	for (int k = 0; k < ncandidates; k++) {
		int i = candidates.at(k);
		double ratio = d.reducedCosts.at(i)/d.normalizedTableauRow.at(i);
		if (ratio <= thetaMax) {
			double absalpha = abs(d.normalizedTableauRow.at(i));
			if (absalpha > maxAlpha) {
				maxAlpha = absalpha;
				enter = i;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}

chrono::nanoseconds doTwoPassRatioTestHypersparse(InstanceData const& instance, IterationData const& d) {

	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<int> candidates(ncol);
	int ncandidates = 0;
	double thetaMax = 1e25;
	const double pivotTol = 1e-7, dualTol = 1e-7;

	IndexedVector tabrow(d.normalizedTableauRow);
	

	auto t = chrono::high_resolution_clock::now();

	for (int k = 0; k < tabrow.nnz; k++) {
		int i = tabrow.nzidx.at(k);
		VariableState thisState = d.variableState.at(i);
		double pivotElt = tabrow.elts.at(i);
		if ( (thisState == AtLower && pivotElt > pivotTol) ||
		     (thisState == AtUpper && pivotElt < -pivotTol)) {
			candidates.at(ncandidates++) = i;
			double ratio;
			if (pivotElt < 0.) {
				ratio = (d.reducedCosts.at(i) - dualTol)/pivotElt;
			} else {
				ratio = (d.reducedCosts.at(i) + dualTol)/pivotElt;
			}
			if (ratio < thetaMax) {
				thetaMax = ratio;
			}
		}
	}

	int enter = -1;
	double maxAlpha = 0.;
	for (int k = 0; k < ncandidates; k++) {
		int i = candidates.at(k);
		double ratio = d.reducedCosts.at(i)/tabrow.elts.at(i);
		if (ratio <= thetaMax) {
			double absalpha = abs(tabrow.elts.at(i));
			if (absalpha > maxAlpha) {
				maxAlpha = absalpha;
				enter = i;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}

chrono::nanoseconds doUpdateDuals(InstanceData const& instance, IterationData const& d) {
	
	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<double> redcost = d.reducedCosts;
	double stepsize = 1;

	auto t = chrono::high_resolution_clock::now();

	for (int i = 0; i < nrow+ncol; i++) {
		double dnew = redcost.at(i) - stepsize*d.normalizedTableauRow.at(i);

		if (d.variableState.at(i) == AtLower) {
			if (dnew >= dualTol) {
				redcost.at(i) = dnew;
			} else {
				redcost.at(i) = -dualTol;
			}
		} else if (d.variableState.at(i) == AtUpper) {
			if (dnew <= dualTol) {
				redcost.at(i) = dnew;
			} else {
				redcost.at(i) = dualTol;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}

chrono::nanoseconds doUpdateDualsHypersparse(InstanceData const& instance, IterationData const& d) {
	
	SparseMatrixCSC const &A = instance.A;
	int nrow = A.nrow, ncol = A.ncol;

	vector<double> redcost = d.reducedCosts;
	IndexedVector tabrow(d.normalizedTableauRow);
	double stepsize = 1;

	auto t = chrono::high_resolution_clock::now();

	for (int j = 0; j < tabrow.nnz; j++) {
		int i = tabrow.nzidx.at(j);
		double dnew = redcost.at(i) - stepsize*tabrow.elts.at(i);

		if (d.variableState.at(i) == AtLower) {
			if (dnew >= dualTol) {
				redcost.at(i) = dnew;
			} else {
				redcost.at(i) = -dualTol;
			}
		} else if (d.variableState[i] == AtUpper) {
			if (dnew <= dualTol) {
				redcost.at(i) = dnew;
			} else {
				redcost.at(i) = dualTol;
			}
		}
	}

	auto t2 = chrono::high_resolution_clock::now();
	return chrono::duration_cast<chrono::nanoseconds>(t2-t);
}


int main(int argc, char**argv) {

	assert(argc == 2);
	ifstream f(argv[1]);
	
	InstanceData instance = readInstance(f);
	cout << "Problem is " << instance.A.nrow << " by " << instance.A.ncol << " with " << instance.A.nzval.size() << " nonzeros\n";
	
	vector<BenchmarkOperation> benchmarks{ 
		{ doPrice, "Matrix-transpose-vector product with non-basic columns" },
		{ doPriceHypersparse, "Hyper-sparse matrix-transpose-vector product" },
		{ doTwoPassRatioTest, "Two-pass dual ratio test" },
		{ doTwoPassRatioTestHypersparse, "Hyper-sparse two-pass dual ratio test" },
		{ doUpdateDuals, "Update dual iterate with cost shifting" },
		{ doUpdateDualsHypersparse, "Hyper-sparse update dual iterate with cost shifting" },
	};
	vector<chrono::nanoseconds> timings(benchmarks.size(), chrono::nanoseconds::zero());

	int nruns = 0;
	while (true) {
		IterationData dat = readIteration(f,instance);
		if (!dat.valid) break;
		for (size_t i = 0; i < benchmarks.size(); i++) {
			timings[i] += benchmarks[i].func(instance,dat);
		}
		nruns++;
	}

	cout << nruns << " simulated iterations\n";
	for (size_t i = 0; i < benchmarks.size(); i++) {
		cout << benchmarks[i].name << ": " << timings[i].count()/1000000000. << " sec\n";
	}

	return 0;

}


==> anc/SimplexBenchmarksSection4/GenerateData/gendump.jl <==
require("jlSimplex")

function dumpHead(d,f)
    nrow,ncol = size(d.data.A)
    write(f,"$nrow $ncol $(length(d.data.A.rowval))\n")
    write(f,string(join(d.data.A.colptr," "),"\n"))
    write(f,string(join(d.data.A.rowval," "),"\n"))
    write(f,string(join(d.data.A.nzval," "),"\n"))
    Atrans = d.data.A'
    write(f,"$ncol $nrow $(length(d.data.A.rowval))\n")
    write(f,string(join(Atrans.colptr," "),"\n"))
    write(f,string(join(Atrans.rowval," "),"\n"))
    write(f,string(join(Atrans.nzval," "),"\n"))

end

function doTests(mpsfile,dump)
    global f = open("$(mpsfile).dump","w")
    global dumpEvery = dump
    d = DualSimplexData(LPDataFromMPS(mpsfile));
    dumpHead(d,f)
    @time go(d)
    close(f)

    #println("Now with glpk:")
    #SolveMPSWithGLPK(mpsfile)
end

@assert length(ARGS) == 2
ENV["OMP_NUM_THREADS"] = 1 # multithreaded blas/lapack can slow down execution
doTests(ARGS[1],int(ARGS[2]))


==> anc/SimplexBenchmarksSection4/GenerateData/jlSimplex.jl <==
require("pfi")
require("GLPK") # use GLPK package for reading MPS

typealias ConstraintType Int # why no enum...
typealias VariableState Int
typealias SolverStatus Int

const LB = 1
const UB = 2
const Rnge = 3
const Fixed = 4
const Free = 5

const Basic = 1
const AtLower = 2
const AtUpper = 3

const Uninitialized = 1
const Initialized = 2
const PrimalFeasible = 3
const DualFeasible = 4
const Optimal = 5
const Unbounded = 6

const Below = 1
const Above = 2


type LPData
    c::Vector{Float64} # objective vector 
    l::Vector{Float64}
    u::Vector{Float64}
    boundClass::Vector{ConstraintType}
    A::SparseMatrixCSC{Float64,Int64} # constraint matrix
end

function copy(l::LPData)
    LPData(copy(l.c),copy(l.l),copy(l.u),copy(l.boundClass),copy(l.A))
end

function LPData(c,xlb,xub,l,u,A)
    nrow,ncol = size(A)
    vt = Array(ConstraintType,ncol+nrow)
    function checkType(l::Float64,u::Float64)
        if (l > typemin(Float64))
            if (u < typemax(Float64))
                if (abs(l-u)<1e-7)
                    Fixed
                else
                    Rnge
                end
            else
                LB
            end
        else
            if (u < typemax(Float64))
                UB
            else
                Free
            end
        end
    end
    for i in 1:ncol
        vt[i] = checkType(xlb[i],xub[i])
    end
    for i in 1:nrow
        vt[i+ncol] = checkType(l[i],u[i])
    end

    return LPData([c,zeros(nrow)],[xlb,l],[xub,u],vt,A)
end

type Timings
    matvec::Float64
    ratiotest::Float64
    scan::Float64
    ftran::Float64
    btran::Float64
    ftran2::Float64
    factor::Float64
    updatefactor::Float64
    updateiters::Float64
end

function Timings()
    Timings(0.,0.,0.,0.,0.,0.,0.,0.,0.)
end

function show(io::IO,t::Timings)
    print(io,"matvec: $(t.matvec)\nratio test: $(t.ratiotest) \nscan: $(t.scan)\nftran: $(t.ftran)\nbtran: $(t.btran)\nftran2: $(t.ftran)\nfactor: $(t.factor)\nupdate factor: $(t.updatefactor)\nupdate iterates: $(t.updateiters)")
end

type DualSimplexData

    data::LPData
    c::Vector{Float64} # may be perturbed

    nIter::Int # current iteration number
    basicIdx::Vector{Int} # indices of columns in basis
    variableState::Vector{VariableState}
    status::SolverStatus

    x::Vector{Float64}
    d::Vector{Float64}
    dse::Vector{Float64}

    objval::Float64
    phase1::Bool
    didperturb::Bool

    dualTol::Float64
    primalTol::Float64
    zeroTol::Float64

    factor
    timings::Timings
        

end

function copy(d::DualSimplexData)
    DualSimplexData(copy(d.data),copy(d.c),d.nIter,copy(d.basicIdx),copy(d.variableState),d.status,copy(d.x),copy(d.d),copy(d.dse),d.objval,d.phase1,d.didperturb,d.dualTol,d.primalTol,d.zeroTol,d.factor,d.timings)
end

function DualSimplexData(d::LPData)
    nrow,ncol = size(d.A)
    state = Array(VariableState,ncol+nrow) # slack basis
    state[ncol+1:nrow+ncol] = Basic
    state[1:ncol] = AtLower
    state[1:ncol][d.boundClass[1:ncol] .== UB] = AtUpper

    return DualSimplexData(d,copy(d.c),
        0, Array(Int,nrow),state,Uninitialized,
        Array(Float64,nrow+ncol),
        Array(Float64,nrow+ncol),
        ones(nrow+ncol), # DSE
        0.,false,false,1e-6,1e-6,1e-12,0,Timings())
end

#@profile begin

function initialize(d,reinvert::Bool) 
    nrow,ncol = size(d.data.A)
    if (reinvert) 
        d.basicIdx = find(d.variableState .== Basic) # can we do a comprehension with a condition?
        nbasic = length(d.basicIdx)
        @assert length(d.basicIdx) == nrow
        # form basis matrix w/ slacks
        structural = d.data.A[1:nrow,find(d.variableState[1:ncol] .== Basic)] # no ref implementation for bool index matrix?
        slacks = d.basicIdx[d.basicIdx.>ncol]
        colptr = [ structural.colptr[1:(size(structural)[2])], (nnz(structural)+1):(nnz(structural)+length(slacks)+1) ]
        @assert length(colptr) == nrow+1
        rowval = [ structural.rowval[1:nnz(structural)], slacks-ncol ]
        nzval = [ structural.nzval[1:nnz(structural)], -ones(length(slacks)) ]
        t = time()
        d.factor = PFIManager(SparseMatrixCSC(nrow,nrow,colptr,rowval,nzval))
        d.timings.factor += time() - t
    end

    for i in 1:(nrow+ncol)
        if (d.variableState[i] == Basic) || (d.data.boundClass[i] == Free)
            d.x[i] = 0.
        elseif d.variableState[i] == AtLower
            d.x[i] = d.data.l[i]
        else
            d.x[i] = d.data.u[i]
        end
    end
    #calculate Xb = B^{-1}(b-A_n*x_n)
    xb = zeros(nrow)
    # take linear combination of columns for matrix-vector product
    for i in 1:ncol
        if d.x[i] == 0.
            continue
        end
        for k in d.data.A.colptr[i]:(d.data.A.colptr[i+1]-1)
            xb[d.data.A.rowval[k]] -= d.x[i]*d.data.A.nzval[k]
            #printf("xb[%d] += %f*%f (col %d)\n",d.data.A.rowval[k],d.x[i],d.data.A.nzval[k],i)
        end
    end
    for i in 1:nrow
        #if x[i+ncol] == 0.
        #    continue
        #end
        #if (d.x[i+ncol] != 0.)
        #    printf("xb[%d] -= %f col: %d state: %d class: %d\n",i,d.x[i+ncol],i+ncol,d.variableState[i+ncol],d.data.boundClass[i+ncol])
        #end
        xb[i] += d.x[i+ncol] 
    end

    #println(xb)
    xb = d.factor\xb
    for i in 1:nrow
        d.x[d.basicIdx[i]] = xb[i]
    #    println("$(d.basicIdx[i]): $(xb[i])")
    end
    # calculate y = B^{-T}c_B
    y = d.factor'\d.c[d.basicIdx]

    # calculate dn = cn - An^Ty
    # take dot products with the columns for matrix-vector product
    for i in 1:ncol
        if (d.variableState[i] == Basic)
            d.d[i] = 0.
            continue
        end
        val = 0.
        for k in d.data.A.colptr[i]:(d.data.A.colptr[i+1]-1)
            val += y[d.data.A.rowval[k]]*d.data.A.nzval[k]
        end
        d.d[i] = d.c[i]-val
    end
    for i in 1:nrow
        k = i + ncol
        if (d.variableState[k] == Basic)
            d.d[k] = 0.
            continue
        end
        d.d[k] = d.c[k]+y[i]
    end

    d.objval = dot(d.x,d.c)

    # check dual feasibilites
    dualinfeas = 0.
    ndualinfeas = 0
    for i in 1:(ncol+nrow)
        if (d.variableState[i] == Basic) 
            continue 
        end
        infeas = false
        if (d.data.boundClass[i] == Free && (d.d[i] <-d.dualTol || d.d[i] >d.dualTol))
            infeas=true
        elseif (d.variableState[i] == AtLower && d.d[i] < -d.dualTol && d.data.boundClass[i] != Fixed)
            infeas=true
        elseif (d.variableState[i] == AtUpper && d.d[i] > d.dualTol && d.data.boundClass[i] != Fixed)
            infeas=true
        end
        if (infeas)
            dualinfeas += abs(d.d[i])
            ndualinfeas += 1
        end
    end

    primalinfeas = 0.
    nprimalinfeas = 0
    for i in 1:nrow
        bidx = d.basicIdx[i]
        if (d.x[bidx] < d.data.l[bidx] - d.primalTol)
            primalinfeas += d.data.l[bidx]-d.x[bidx]
            nprimalinfeas += 1
        elseif (d.x[bidx] > d.data.u[bidx] + d.primalTol)
            primalinfeas += d.x[bidx] - d.data.u[bidx]
            nprimalinfeas += 1
        end
    end

    if (dualinfeas > 0)
        if (primalinfeas > 0)
            d.status = Initialized
            print("jlSimplex $(d.nIter) Obj: $(d.objval) Primal inf $primalinfeas ($nprimalinfeas) Dual inf $dualinfeas ($ndualinfeas)")
        else
            d.status = PrimalFeasible
            print("jlSimplex $(d.nIter) Obj: $(d.objval) Dual inf $dualinfeas ($ndualinfeas)")
        end
    else
        if (primalinfeas > 0)
            d.status = DualFeasible
            print("jlSimplex $(d.nIter) Obj: $(d.objval) Primal inf $primalinfeas ($nprimalinfeas)")
        else
            d.status = Optimal
            print("jlSimplex $(d.nIter) Obj: $(d.objval)")
        end
    end
    if (d.phase1)
        print(" (Phase I)\n")
    else
        print("\n")
    end

end


function dualEdgeSelection(d::DualSimplexData)
    nrow,ncol = size(d.data.A)

    rmax::Float64 = 0.
    maxidx = -1
    for k in 1:nrow
        i = d.basicIdx[k]
        r = d.data.l[i] - d.x[i]
        if (r > d.primalTol && r*r > rmax*d.dse[i])
            rmax = r*r/d.dse[i]
            maxidx = k
        else
            r = d.x[i] - d.data.u[i]
            if (r > d.primalTol && r*r > rmax*d.dse[i])
                rmax = r*r/d.dse[i]
                maxidx = k
            end
        end
    end

    return maxidx
end

# two-pass "Harris" ratio test
function dualRatioTest(d::DualSimplexData,alpha2)
    nrow,ncol = size(d.data.A)

    candidates = zeros(Int,ncol)
    ncandidates = 0
    thetaMax = 1e25
    pivotTol = 1e-7

    for i in 1:(ncol+nrow)
        if d.variableState[i] == Basic || d.data.boundClass[i] == Fixed
            continue
        end
        #print("d: $(d.d[i]) alpha: $(alpha2[i])\n")
        if ((d.variableState[i] == AtLower && alpha2[i] > pivotTol) || (d.variableState[i] == AtUpper && alpha2[i] < -pivotTol) || (d.data.boundClass[i] == Free && (alpha2[i] > pivotTol || alpha2[i] < -pivotTol)))
            ratio = 0.
            candidates[ncandidates += 1] = i
            if (alpha2[i] < 0.)
                ratio = (d.d[i] - d.dualTol)/alpha2[i]
            else
                ratio = (d.d[i] + d.dualTol)/alpha2[i]
            end
            #print("d: $(d.d[i]) alpha: $(alpha2[i]) ratio: $ratio \n")
            if (ratio < thetaMax)
                thetaMax = ratio
            end
        end
    end
    #print("$ncandidates candidates, thetaMax = $thetaMax\n")

    # pass 2
    enter = -1
    maxAlpha = 0.
    for k in 1:ncandidates
        i = candidates[k]
        ratio = d.d[i]/alpha2[i]
        if (ratio <= thetaMax)
            absalpha = abs(alpha2[i])
            if (absalpha > maxAlpha)
                maxAlpha = absalpha
                enter = i
            end
        end
    end
    return enter # -1 means unbounded
end

# matvec of nonbasic columns with rho vector, answer goes in alpha
function price(A::SparseMatrixCSC{Float64,Int64},variableState::Vector{VariableState},rho::Vector{Float64},alpha::Vector{Float64})
    nrow,ncol = size(A)
   
    for i in 1:ncol
        if (variableState[i] == Basic)
            continue
        end
        val = 0.
        for k in A.colptr[i]:(A.colptr[i+1]-1)
            val += rho[A.rowval[k]]*A.nzval[k]
        end
        #println("val: ",i,": ",val)
        alpha[i] = val
    end
    for i in 1:nrow
        k = i+ncol
        if (variableState[k] == Basic)
            continue
        end
        alpha[k] = -rho[i]
        #println("val: ",k,": ",alpha[k])
    end

end

function iterate(d::DualSimplexData)
    nrow,ncol = size(d.data.A)
    @assert (d.status == DualFeasible || d.status == Optimal)

    t = time()
    leave = dualEdgeSelection(d)
    d.timings.scan += time() - t
    if (leave == -1)
        d.status = Optimal
        return
    end
    leaveIdx = d.basicIdx[leave]
    leaveType = 0
    if (d.x[leaveIdx] > d.data.u[leaveIdx])
        leaveType = Above
        delta = d.x[leaveIdx]-d.data.u[leaveIdx]
    elseif (d.x[leaveIdx] < d.data.l[leaveIdx])
        leaveType = Below
        delta = d.x[leaveIdx]-d.data.l[leaveIdx]
    else
        @assert false
    end

    rho = zeros(nrow)
    rho[leave] = 1.
    t = time()
    rho = d.factor'\rho
    d.timings.btran += time() - t

    alpha = zeros(ncol+nrow)
    if (d.nIter % dumpEvery == 0) 
        write(f,string(join(d.variableState," "),"\n"))
        write(f,string(join(rho," "),"\n"))
    end
    t = time()
    price(d.data.A,d.variableState,rho,alpha)
    d.timings.matvec += time() - t

    if leaveType == Below
        alpha = -alpha
    end

    if (d.nIter % dumpEvery == 0)
        write(f,string(join(d.d," "),"\n"))
        write(f,string(join(alpha," "),"\n"))
    end

    delta = (leaveType == Below) ? (d.x[leaveIdx] - d.data.l[leaveIdx]) : (d.x[leaveIdx] - d.data.u[leaveIdx])
    absdelta = abs(delta)

    t = time()
    enterIdx = dualRatioTest(d,alpha)
    d.timings.ratiotest += time() - t
    if enterIdx == -1
        print("unbounded?")
        d.status = Unbounded
        @assert false
        return
    end

    #print("enter: $enterIdx leave: $leaveIdx delta: $delta\n")

    if (d.d[enterIdx]/alpha[enterIdx] < 0.)
        thetad = sign(delta)*1e-12
        diff = thetad*alpha[enterIdx] - d.d[enterIdx]
        d.d[enterIdx] = thetad*alpha[enterIdx]
        d.c[enterIdx] += diff
    else
        thetad = sign(delta)*d.d[enterIdx]/alpha[enterIdx]
    end
    
    if leaveType == Below
        alpha = -alpha
    end

    t = time()
    updateDuals(d,alpha,leaveIdx,enterIdx,thetad)
    d.timings.updateiters += time() - t
    rhs = zeros(nrow)
    if (enterIdx <= ncol) # structural
        rowval = d.data.A.rowval
        nzval = d.data.A.nzval
        for k in d.data.A.colptr[enterIdx]:(d.data.A.colptr[enterIdx+1]-1)
            rhs[rowval[k]] = nzval[k]
        end
    else
        rhs[enterIdx - ncol] = -1.
    end
    
    t = time()
    aq = d.factor\rhs
    d.timings.ftran += time() - t

    thetap = delta/aq[leave]
    
    t = time()
    updatePrimals(d,aq,enterIdx,leave,thetap)
    d.timings.updateiters += time()-t
    updateDSE(d,rho,aq,enterIdx,aq[leave])

    t = time()
    replaceColumn(d.factor,aq,leave)
    d.timings.updatefactor += time() - t

    d.basicIdx[leave] = enterIdx
    d.variableState[enterIdx] = Basic
    if leaveType == Below
        d.x[leaveIdx] = d.data.l[leaveIdx]
        d.variableState[leaveIdx] = AtLower
    else
        d.x[leaveIdx] = d.data.u[leaveIdx]
        d.variableState[leaveIdx] = AtUpper
    end


end

function updateDuals(d::DualSimplexData,tableauRow::Vector{Float64},leaveIdx,enterIdx,thetad::Float64)
    nrow,ncol = size(d.data.A)
    d.d[leaveIdx] = -thetad
    d.d[enterIdx] = 0.

    for i in 1:(nrow+ncol)
        if d.variableState[i] == Basic || i == enterIdx
            continue
        end
        dnew = d.d[i] - thetad*tableauRow[i]
        if d.data.boundClass[i] == Fixed
            d.d[i] = dnew
            continue
        end

        # deal with infeasibilities using cost shifting
        if (d.variableState[i] == AtLower || d.data.boundClass[i] == Free) 
            if (dnew >= -d.dualTol) 
                d.d[i] = dnew
            else
                delta = -dnew-d.dualTol
                d.c[i] += delta
                d.d[i] = -d.dualTol
            end
        end
        if (d.variableState[i] == AtUpper || d.data.boundClass[i] == Free)
            if (dnew <= d.dualTol)
                d.d[i] = dnew
            else
                delta = -dnew+d.dualTol
                d.c[i] += delta
                d.d[i] = d.dualTol
            end
        end
    end


end

function updatePrimals(d::DualSimplexData,tableauColumn,enterIdx,leave,thetap)
    nrow,ncol = size(d.data.A)
    for i in 1:nrow
        idx = d.basicIdx[i]
        d.x[idx] -= thetap*tableauColumn[i]
    end
    d.x[enterIdx] += thetap
end

function updateDSE(d::DualSimplexData,rho,tableauColumn::Vector{Float64},enterIdx,pivot::Float64)
    nrow,ncol = size(d.data.A)
    dseEnter::Float64 = dot(rho,rho)/pivot/pivot
    t = time()
    tau = d.factor\rho
    d.timings.ftran2 += t-time()
    t = time()
    
    kappa = -2.0/pivot
    for i in 1:nrow
        idx = d.basicIdx[i]
        if (tableauColumn[i] == 0.) 
            continue
        end
        d.dse[idx] += tableauColumn[i]*(tableauColumn[i]*dseEnter + kappa*tau[i])
        d.dse[idx] = max(d.dse[idx],1e-4)
    end
    d.dse[enterIdx] = dseEnter

    d.timings.updateiters += time()-t

end

function go(d::DualSimplexData)
    if (d.status == Uninitialized)
        initialize(d,true)
    end


    if (d.status == Initialized) 
        makeFeasible(d)
    end
    
    for r in 1:100000 # iteration limit
        iterate(d)
        if (d.nIter % 20 == 0) # reinversion frequency
            initialize(d,true)
        end
        if (d.status == Optimal)
            break
        end
        if (d.status != DualFeasible)
            perturbForFeasibility(d)
        end
        d.nIter += 1
    end

    d.c = copy(d.data.c)
    initialize(d,true)
    if (d.status != Optimal)
        println("Oops, lost optimality after removing perturbations")
        # TODO: switch to primal simplex
    end
    if (!d.phase1) 
        println(d.timings)
    end

end

function perturbForFeasibility(d::DualSimplexData)
    nrow,ncol = size(d.data.A)
    didflip = false
    for i in 1:(ncol+nrow)
        if (d.variableState[i] == Basic) 
            continue 
        end
        if (d.variableState[i] == AtLower || d.data.boundClass[i] == Free)
            if (d.d[i] < -d.dualTol)
                delta = -d.d[i]-d.dualTol
                d.c[i] += delta
                d.d[i] = -d.dualTol
            end
        end
        if (d.variableState[i] == AtUpper || d.data.boundClass[i] == Free)
            if (d.d[i] > d.dualTol)
                delta = -d.d[i]+d.dualTol
                d.c[i] += delta
                d.d[i] = d.dualTol
            end
        end
    end

    if (d.status == Initialized)
        d.status = DualFeasible
    else
        @assert d.status == PrimalFeasible
        d.status = Optimal
    end

end

function makeFeasible(d::DualSimplexData)
    nrow,ncol = size(d.data.A)
    
    if (d.status == DualFeasible)
        return
    end

    initialize(d,false)
    flipBounds(d)

    if (d.status == DualFeasible)
        return
    end

    @assert !d.phase1

    d2 = copy(d)
    d2.phase1 = true
    for i in 1:(nrow+ncol)
        t = d.data.boundClass[i]
        d2.data.boundClass[i] = Rnge
        if (t == Rnge || t == Fixed) 
            d2.data.l[i] = 0.
            d2.data.u[i] = 0.
            d2.data.boundClass[i] = Fixed
        elseif (t == LB)
            assert(d.data.u[i] == typemax(Float64))
            d2.data.l[i] = 0.
            d2.data.u[i] = 1.
        elseif (t == UB)
            assert(d.data.l[i] == typemin(Float64))
            d2.data.l[i] = -1.
            d2.data.u[i] = 0.
        elseif (t == Free)
            d2.data.l[i] = -1000.
            d2.data.u[i] = 1000.
        end
    end
    go(d2)
    @assert d2.status == Optimal
    d.variableState = d2.variableState
    # Fix degeneracy in Phase I solution (occurs with FINNIS)
    for i in 1:(nrow+ncol)
        t = d.data.boundClass[i]
        if (d.variableState[i] == AtLower && t == UB)
            d.variableState[i] = AtUpper
            @assert d2.d[i] <= d.dualTol
        elseif (d.variableState[i] == AtUpper && t == LB)
            d.variableState[i] = AtLower
            @assert d2.d[i] >= -d.dualTol
        end
    end
    d.c = d2.c
    d.dse = d2.dse
    d.nIter = d2.nIter
    d.timings = d2.timings
    initialize(d,true)
    flipBounds(d)


end

function flipBounds(d::DualSimplexData)
    nrow,ncol = size(d.data.A)
    didflip = false
    for i in 1:(ncol+nrow)
        if (d.variableState[i] == Basic) 
            continue 
        end
        infeas = false
        if (d.data.boundClass[i] == Free && (d.d[i] <-d.dualTol || d.d[i] >d.dualTol))
            infeas=true
        elseif (d.variableState[i] == AtLower && d.d[i] < -d.dualTol && d.data.boundClass[i] != Fixed)
            infeas=true
        elseif (d.variableState[i] == AtUpper && d.d[i] > d.dualTol && d.data.boundClass[i] != Fixed)
            infeas=true
        end
        if (infeas && (d.data.boundClass[i] == Rnge || d.data.boundClass[i] == Fixed))
            didflip = true
            if (d.variableState[i] == AtLower)
                d.variableState[i] = AtUpper
            elseif (d.variableState[i] == AtUpper)
                d.variableState[i] = AtLower
            end
        end
    end

    if (didflip)
        initialize(d,false)
    end
end


function LPDataFromMPS(mpsfile::String) 

    lp = GLPK.Prob()
    ret = GLPK.read_mps(lp,GLPK.MPS_FILE,C_NULL,mpsfile)
    @assert ret == 0
    nrow::Int = GLPK.get_num_rows(lp)
    nrow = nrow - 1 # glpk puts the objective row in the constraint matrix, dunno why... 
    ncol::Int = GLPK.get_num_cols(lp)
    
    index1 = Array(Int32,nrow)
    coef1 = Array(Float64,nrow)
    
    
    starts = Array(Int64,ncol+1)
    idx = Array(Int64,0)
    elt = Array(Float64,0)
    nnz = 0

    c = Array(Float64,ncol)
    xlb = Array(Float64,ncol)
    xub = Array(Float64,ncol)
    l = Array(Float64,nrow)  
    u = Array(Float64,nrow)
    for i in 1:ncol
        c[i] = GLPK.get_obj_coef(lp,i)
        t = GLPK.get_col_type(lp,i)
        if t == GLPK.FR
            xlb[i] = typemin(Float64)
            xub[i] = typemax(Float64)
        elseif t == GLPK.UP
            xlb[i] = typemin(Float64)
            xub[i] = GLPK.get_col_ub(lp,i)
        elseif t == GLPK.LO
            xlb[i] = GLPK.get_col_lb(lp,i)
            xub[i] = typemax(Float64)
        elseif t == GLPK.DB || t == GLPK.FX
            xlb[i] = GLPK.get_col_lb(lp,i)
            xub[i] = GLPK.get_col_ub(lp,i)
        end
    end

    objname = GLPK.get_obj_name(lp)
    GLPK.create_index(lp)
    objrow = GLPK.find_row(lp,objname)

    for i in 1:nrow
        reali = i
        if (i >= objrow)
            reali += 1
        end
        t = GLPK.get_row_type(lp,reali)
        if t == GLPK.UP
            l[i] = typemin(Float64)
            u[i] = GLPK.get_row_ub(lp,reali)
        elseif t == GLPK.LO
            l[i] = GLPK.get_row_lb(lp,reali)
            u[i] = typemax(Float64)
        elseif t == GLPK.DB || t == GLPK.FX
            l[i] = GLPK.get_row_lb(lp,reali)
            u[i] = GLPK.get_row_ub(lp,reali)
        end
    end

    
    sel = Array(Bool,nrow)
    for i in 1:ncol
        starts[i] = nnz+1
        nnz1 = GLPK.get_mat_col(lp,i,index1,coef1)
        sel[:] = false
        for k in 1:nnz1
            if (index1[k] != objrow)
                sel[k] = true
            end
            if (index1[k] > objrow)
                index1[k] -= 1
            end
        end
        nnz1 = sum(sel)
        idx = [idx,index1[sel]]
        elt = [elt,coef1[sel]]
        nnz += nnz1
    end
    starts[ncol+1] = nnz+1

    A = SparseMatrixCSC(nrow,ncol,starts,idx,elt)

    return LPData(c,xlb,xub,l,u,A)


end



==> anc/SimplexBenchmarksSection4/GenerateData/pfi.jl <==
import Base.Ac_ldiv_B, Base.(\), Base.dot, Base.copy, Base.show

type PackedEtaVector
    elts::Vector{Float64}
    idx::Vector{Int64}
    nnz::Int64
    pivotalIndex::Int64
end

function PackedEtaVector(v::Vector{Float64},pivotalIndex)
    
    n = length(v)
    nnz = 0
    for i in 1:n
        if (abs(v[i]) > 1e-10)
            nnz += 1
        end
    end
    
    idx = Array(Int64,nnz)
    elts = Array(Float64,nnz)
    nnz = 0
    pivot = 1/v[pivotalIndex]
    v[pivotalIndex] = -1. 
    for i in 1:n
        if (abs(v[i]) > 1e-10)
            nnz += 1
            idx[nnz] = i
            elts[nnz] = -pivot*v[i]
        end
    end
    PackedEtaVector(elts,idx,nnz,pivotalIndex)
end

function dot(eta::PackedEtaVector,v::Vector{Float64})
    out = 0.
    for j in 1:eta.nnz
        out += v[eta.idx[j]]*eta.elts[j]
    end
    return out
end

function applyRowEta(eta::PackedEtaVector,v::Vector{Float64})
    v[eta.pivotalIndex] = dot(eta,v)
end

function applyColumnEta(eta::PackedEtaVector,v::Vector{Float64})
    pivot = v[eta.pivotalIndex]
    v[eta.pivotalIndex] = 0.
    for j in 1:eta.nnz
        v[eta.idx[j]] += pivot*eta.elts[j]
    end
end

type PFIManager
    origFactor
    npfi::Int
    etas::Vector{PackedEtaVector}
end

function PFIManager(mat)
    return PFIManager(lufact!(mat),0,Array(PackedEtaVector,1000))
end

function replaceColumn(pfi::PFIManager,tableauColumn::Vector{Float64},pivotalIndex)
    @assert pfi.npfi < 1000
    pfi.npfi += 1
    pfi.etas[pfi.npfi] = PackedEtaVector(tableauColumn,pivotalIndex)
end

# these destroy the input, doesn't really matter
function (\)(pfi::PFIManager,v::Vector{Float64})
    x = pfi.origFactor \ v
    for i in 1:pfi.npfi
        applyColumnEta(pfi.etas[i],x)
    end
    return x
end

function Ac_ldiv_B(pfi::PFIManager,v::Vector{Float64})
    for i = pfi.npfi:-1:1
        applyRowEta(pfi.etas[i],v)
    end

    return pfi.origFactor'\v
end
   


==> anc/SimplexBenchmarksSection4/Julia/runbench.jl <==
typealias VariableState Int
const Basic = 1
const AtLower = 2
const AtUpper = 3
const dualTol = 1e-7

type InstanceData
    A::SparseMatrixCSC{Float64,Int64}
    Atrans::SparseMatrixCSC{Float64,Int64}
end

type IterationData
    variableState::Vector{VariableState}
    priceInput::Vector{Float64}
    reducedCosts::Vector{Float64}
    normalizedTableauRow::Vector{Float64}
    valid::Bool
end

type IndexedVector
    elts::Vector{Float64}
    nzidx::Vector{Int}
    nnz::Int
end

function IndexedVector(densevec::Vector{Float64})
    elts = zeros(length(densevec))
    nzidx = zeros(Int,length(densevec))
    nnz = 0
    for i in 1:length(densevec)
        if abs(densevec[i]) > 1e-50
            nnz += 1
            nzidx[nnz] = i
            elts[i] = densevec[i]
        end
    end
    IndexedVector(elts,nzidx,nnz)
end

function readMat(f)
    s1 = split(readline(f))
    nrow,ncol,nnz = int(s1[1]),int(s1[2]),int(s1[3])
    colptr = convert(Vector{Int64},[int64(s) for s in split(readline(f))])
    rowval = convert(Vector{Int64},[int64(s) for s in split(readline(f))])
    nzval = [float64(s) for s in split(readline(f))]
    @assert length(colptr) == ncol + 1
    @assert colptr[ncol+1] == nnz+1
    @assert length(rowval) == nnz
    @assert length(nzval) == nnz
    
    SparseMatrixCSC(nrow, ncol, colptr, rowval, nzval)
end

function readInstance(f)
    A = readMat(f)
    Atrans = readMat(f)
    InstanceData(A,Atrans)
end

function readIteration(f)
    variableState = convert(Vector{VariableState},[int(s) for s in split(readline(f))])
    priceInput = convert(Vector{Float64},[float64(s) for s in split(readline(f))]) 
    reducedCosts = convert(Vector{Float64},[float64(s) for s in split(readline(f))]) 
    normalizedTableauRow = convert(Vector{Float64},[float64(s) for s in split(readline(f))]) 
    valid = (length(variableState) > 0 && length(priceInput) > 0)
    IterationData(variableState,priceInput,reducedCosts,normalizedTableauRow,valid)
end

# dot product with nonbasic columns
# assumes dense input
function doPrice(instance::InstanceData,d::IterationData)
    A = instance.A
    nrow,ncol = size(A)
    output = zeros(nrow+ncol)

    # Eventually these references won't be needed, after improvements in the Julia compiler
    # Thanks @vtjnash
    rho = d.priceInput
    Arv = A.rowval
    Anz = A.nzval
    varstate = d.variableState

    t = time()
   
    for i in 1:ncol
        if (varstate[i] == Basic)
            continue
        end
        val = 0.
        for k in A.colptr[i]:(A.colptr[i+1]-1)
            val += rho[Arv[k]]*Anz[k]
        end
        output[i] = val
    end
    for i in 1:nrow
        k = i+ncol
        if (varstate[k] == Basic)
            continue
        end
        output[k] = -rho[i]
    end
    t = time() - t
    # check the answer
    err = min(abs(sum(output-d.normalizedTableauRow)),abs(sum(output+d.normalizedTableauRow)))
    if (err > 1e-5)
        println("Error in price: $err\n")
    end
    return t
end

# linear combination of rows
# costly to check basic/nonbasic status here. 
# instead, ignore and assume will be checked later
function doPriceHypersparse(instance::InstanceData,d::IterationData)
    A = instance.A
    Atrans = instance.Atrans
    nrow,ncol = size(A)
    output = IndexedVector(zeros(nrow+ncol))
    outputelts = output.elts
    outputnzidx = output.nzidx
    outputnnz = output.nnz
    rho = IndexedVector(d.priceInput)
    rhoelts = rho.elts
    rhoidx = rho.nzidx

    Atrv = Atrans.rowval
    Atnz = Atrans.nzval

    t = time()
  
    for k in 1:rho.nnz
        # add elt*(row of A) to output
        row = rhoidx[k]
        elt = rhoelts[row]
        for j in Atrans.colptr[row]:(Atrans.colptr[row+1]-1)
            idx = Atrv[j]
            val = outputelts[idx]
            if (val != 0.)
                val += elt*Atnz[j]
                outputelts[idx] = val
                #if (val == 0.) 
                #    outputelts[idx] = 1e-50
                #end
            else
                outputelts[idx] = elt*Atnz[j]
                outputnnz += 1
                outputnzidx[outputnnz] = idx
            end
        end
        # slack value
        outputelts[row+ncol] = -elt
        outputnnz += 1
        outputnzidx[outputnnz] = row+ncol
    end
    t = time() - t

    # check the answer
    err = min(abs(sum(outputelts-d.normalizedTableauRow)-1.),abs(sum(outputelts+d.normalizedTableauRow)-1.)) # should be off by 1 because we keep basic columns
    if (abs(err) > 1e-5) 
        println("Error in hypersparse price: $err\n")
    end

    return t
end

# Harris stabilizing two-pass ratio test, described in Koberstein thesis
function doTwoPassRatioTest(instance::InstanceData,d::IterationData)

    nrow,ncol = size(instance.A)

    candidates = zeros(Int,ncol) # don't count allocation time, assume reuse
    ncandidates = 0
    thetaMax = 1e25
    pivotTol = 1e-7

    redcost = d.reducedCosts
    varstate = d.variableState
    tabrow = d.normalizedTableauRow

    t = time()

    for i in 1:(ncol+nrow)
        thisState = varstate[i]
        pivotElt = tabrow[i]
        if (thisState == AtLower && pivotElt > pivotTol) || (thisState == AtUpper && pivotElt < -pivotTol) # || (varstate[i] == Free && (alpha2[i] > pivotTol || alpha2[i] < -pivotTol))
            candidates[ncandidates += 1] = i
            ratio = 0.
            if (pivotElt < 0.)
                ratio = (redcost[i] - dualTol)/pivotElt
            else
                ratio = (redcost[i] + dualTol)/pivotElt
            end
            if (ratio < thetaMax)
                thetaMax = ratio
            end
        end
    end

    # pass 2
    enter = -1
    maxAlpha = 0.
    for k in 1:ncandidates
        i = candidates[k]
        ratio = redcost[i]/tabrow[i]
        if (ratio <= thetaMax)
            absalpha = abs(tabrow[i])
            if (absalpha > maxAlpha)
                maxAlpha = absalpha
                enter = i
            end
        end
    end
    # answer in enter. -1 means unbounded

    return time() - t

end

# same as before but now tableau row is a sparse indexed vector
function doTwoPassRatioTestHypersparse(instance::InstanceData,d::IterationData)

    nrow,ncol = size(instance.A)

    candidates = zeros(Int,ncol) 
    ncandidates = 0
    thetaMax = 1e25
    pivotTol = 1e-7

    redcost = d.reducedCosts
    varstate = d.variableState
    tabrow = IndexedVector(d.normalizedTableauRow)
    tabrowelts = tabrow.elts
    tabrowidx = tabrow.nzidx

    t = time()

    for k in 1:tabrow.nnz
        i = tabrowidx[k]
        thisState = varstate[i]
        pivotElt = tabrowelts[i]
        if (thisState == AtLower && pivotElt > pivotTol) || (thisState == AtUpper && pivotElt < -pivotTol) # || (varstate[i] == Free && (alpha2[i] > pivotTol || alpha2[i] < -pivotTol))
            ratio = 0.
            candidates[ncandidates += 1] = i
            if (pivotElt < 0.)
                ratio = (redcost[i] - dualTol)/pivotElt
            else
                ratio = (redcost[i] + dualTol)/pivotElt
            end
            if (ratio < thetaMax)
                thetaMax = ratio
            end
        end
    end

    # pass 2
    enter = -1
    maxAlpha = 0.
    for k in 1:ncandidates
        i = candidates[k]
        ratio = redcost[i]/tabrowelts[i]
        if (ratio <= thetaMax)
            absalpha = abs(tabrowelts[i])
            if (absalpha > maxAlpha)
                maxAlpha = absalpha
                enter = i
            end
        end
    end
    # answer in enter. -1 means unbounded

    return time() - t

end

function doUpdateDuals(instance::InstanceData,d::IterationData)
    nrow,ncol = size(instance.A)

    redcost = copy(d.reducedCosts)
    varstate = d.variableState
    tabrow = d.normalizedTableauRow

    stepsize = 1.

    t = time()

    for i in 1:(nrow+ncol)
        dnew = redcost[i] - stepsize*tabrow[i]

        # deal with infeasibilities using cost shifting
        if (varstate[i] == AtLower) 
            if (dnew >= dualTol) 
                redcost[i] = dnew
            else
                # delta = -dnew-dualTol
                # add delta to objective here
                redcost[i] = -dualTol
            end
        elseif (varstate[i] == AtUpper)
            if (dnew <= dualTol)
                redcost[i] = dnew
            else
                # delta = -dnew+dualTol
                redcost[i] = dualTol
            end
        end
    end

    return time()-t
end

function doUpdateDualsHypersparse(instance::InstanceData,d::IterationData)
    nrow,ncol = size(instance.A)

    redcost = copy(d.reducedCosts)
    varstate = d.variableState
    tabrow = IndexedVector(d.normalizedTableauRow)
    tabrowelts = tabrow.elts
    tabrowidx = tabrow.nzidx

    stepsize = 1.

    t = time()

    for j in 1:tabrow.nnz
        i = tabrowidx[j]
        dnew = redcost[i] - stepsize*tabrowelts[i]

        # deal with infeasibilities using cost shifting
        if (varstate[i] == AtLower) 
            if (dnew >= dualTol) 
                redcost[i] = dnew
            else
                # add -dnew-dualTol to objective here
                redcost[i] = -dualTol
            end
        end
        if (varstate[i] == AtUpper)
            if (dnew <= dualTol)
                redcost[i] = dnew
            else
                # add -dnew+dualTol to objective here
                redcost[i] = dualTol
            end
        end
    end

    return time()-t
end


function doBenchmarks(inputname) 

    f = open(inputname,"r")
    instance = readInstance(f)
    println("Problem is $(instance.A.m) by $(instance.A.n) with $(length(instance.A.nzval)) nonzeros")
    benchmarks = [(doPrice,"Matrix-transpose-vector product with non-basic columns"),
        (doPriceHypersparse,"Hyper-sparse matrix-transpose-vector product"),
        (doTwoPassRatioTest,"Two-pass dual ratio test"),
        (doTwoPassRatioTestHypersparse,"Hyper-sparse two-pass dual ratio test"),
        (doUpdateDuals,"Update dual iterate with cost shifting"),
        (doUpdateDualsHypersparse,"Hyper-sparse update dual iterate with cost shifting")]
    timings = zeros(length(benchmarks))
    nruns = 0
    while true
        dat = readIteration(f)
        if !dat.valid
            break
        end
        for i in 1:length(benchmarks)
            func,name = benchmarks[i]
            timings[i] += func(instance,dat)
        end
        nruns += 1
    end

    println("$nruns simulated iterations")
    for i in 1:length(benchmarks)
        println("$(benchmarks[i][2]): $(timings[i]) sec")
    end

end

doBenchmarks(ARGS[1])


==> anc/SimplexBenchmarksSection4/MATLAB/runbench.m <==
function [] = runbench(fileName)

    % Load data
    f = fopen(fileName,'r');
    A = fscanf(f,'%d %d %d',3);
    A_nrow = A(1);
    A_ncol = A(2);
    A_nnz  = A(3);
    A_colptr = fscanf(f,'%d',A_ncol+1);
    A_rowval = fscanf(f,'%d',A_nnz);
    A_nzval  = fscanf(f,'%g',A_nnz);
    disp(['Problem is ',num2str(A_nrow),' by ',num2str(A_ncol),' with ',num2str(A_nnz),' nonzeros'])

    AT = fscanf(f,'%d %d %d',3);
    AT_nrow = AT(1);
    AT_ncol = AT(2);
    AT_nnz  = AT(3);
    AT_colptr = fscanf(f,'%d',AT_ncol+1);
    AT_rowval = fscanf(f,'%d',AT_nnz);
    AT_nzval  = fscanf(f,'%g',AT_nnz);

    % Define some helpful constants
    BASIC = 1;
    ATLOWER = 2;
    ATUPPER = 3;

    % Loop over all iterations
    iterationCount = 0;
    doPriceTime = 0;
    doPriceHypersparseTime = 0;
    doTwoPassRatioTestTime = 0;
    doTwoPassRatioTestHypersparseTime = 0;
    doUpdateDualsTime = 0;
    doUpdateDualsHypersparseTime = 0;
    
    while 1==1
        % Attempt to read an iteration
        variableState = fscanf(f,'%d',A_nrow+A_ncol);
        priceInput = fscanf(f,'%g',A_nrow);
        redCost = fscanf(f,'%g',A_nrow+A_ncol);
        normTableauRow = fscanf(f,'%g',A_nrow+A_ncol);
        
        if numel(variableState) == 0
            % End of file
            break
        end
        
        iterationCount = iterationCount + 1;
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % DoPrice
        tic
        output = zeros(A_ncol+A_nrow,1);
        for i = 1:A_ncol
            if variableState(i) ~= BASIC
                val = 0;
                for k = A_colptr(i):(A_colptr(i+1)-1)
                    val = val + priceInput(A_rowval(k))*A_nzval(k);
                end
                output(i) = val;
            end
        end
        for i = 1:A_nrow
            k = i + A_ncol;
            if variableState(k) ~= BASIC
                output(k) = -priceInput(i);
            end
        end
        t=toc;
        doPriceTime = doPriceTime + t;
        
        err = min(abs(sum(output-normTableauRow)), abs(sum(output+normTableauRow)));
        if err > 1e-5
          disp(['Error in price: ',num2str(err)])
        end
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % doPriceHypersparse
        rho_nnz = 0;
        rho_elts = zeros(A_nrow,1);
        rho_idx  = zeros(A_nrow,1);
        for i = 1:(A_nrow)
            if (abs(priceInput(i)) > 1e-50)
                rho_nnz = rho_nnz + 1;
                rho_idx(rho_nnz) = i;
                rho_elts(rho_nnz) = priceInput(i);
            end
        end
        
        output_nnz = 0;
        output_elts = zeros(A_ncol+A_nrow,1);
        output_idx  = zeros(A_ncol+A_nrow,1);
        
        tic
        for k = 1:rho_nnz
            row = rho_idx(k);
            elt = rho_elts(k);
            for j = AT_colptr(row):(AT_colptr(row+1)-1)
                idx = AT_rowval(j);
                val = output_elts(idx);
                if (val ~= 0)
                    val = val + elt*AT_nzval(j);
                    output_elts(idx) = val;
                else
                    output_elts(idx) = elt*AT_nzval(j);
                    output_nnz = output_nnz + 1;
                    output_idx(output_nnz) = idx;
                end
            end
            % Slack value
            output_elts(row+A_ncol) = -elt;
            output_nnz = output_nnz + 1;
            output_idx(output_nnz) = A_nrow + A_ncol;
        end
        t=toc;
        doPriceHypersparseTime = doPriceHypersparseTime + t;
        
        err = min(abs(sum(output_elts-normTableauRow)-1), abs(sum(output_elts+normTableauRow)-1));
        if err > 1e-5
          disp(['Error in price: ',num2str(err)])
        end
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % doTwoPassRatioTest
        candidates = zeros(A_ncol,1);
        ncandidates = 0;
        thetaMax = 1e25;
        pivotTol = 1e-7;
        dualTol = 1e-7;
        
        tic
        for i = 1:(A_ncol+A_nrow)
           thisState = variableState(i);
           pivotElt = normTableauRow(i);
           if (thisState == ATLOWER && pivotElt > pivotTol) || (thisState == ATUPPER && pivotElt < -pivotTol)
			   ncandidates = ncandidates + 1;
			   candidates(ncandidates) = i;
               ratio = 0;
               if pivotElt < 0
                   ratio = (redCost(i) - dualTol)/pivotElt;
               else
                   ratio = (redCost(i) + dualTol)/pivotElt;
               end
               if ratio < thetaMax
                   thetaMax = ratio;
               end
           end
        end
        
        enter = -1;
        maxAlpha = 0;
        for k = 1:ncandidates
            i = candidates(k);
            ratio = redCost(i)/normTableauRow(i);
            if (ratio <= thetaMax)
                absalpha = abs(normTableauRow(i));
                if (absalpha > maxAlpha)
                    maxAlpha = absalpha;
                    enter = i;
                end
            end
        end
    
        t=toc;
        doTwoPassRatioTestTime = doTwoPassRatioTestTime + t;
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % doTwoPassRatioTestHypersparse
        candidates = zeros(A_ncol,1);
        ncandidates = 0;
        thetaMax = 1e25;
        pivotTol = 1e-7;

        tabrow_nnz = 0;
        tabrow_elts = zeros(A_nrow+A_ncol,1);
        tabrow_idx  = zeros(A_nrow+A_ncol,1);
        for i = 1:(A_nrow+A_ncol)
            if (abs(normTableauRow(i)) > 1e-50)
                tabrow_nnz = tabrow_nnz + 1;
                tabrow_idx(tabrow_nnz) = i;
                tabrow_elts(tabrow_nnz) = normTableauRow(i);
            end
        end
        
        tic;
        for k = 1:tabrow_nnz
            i = tabrow_idx(k);
            thisState = variableState(i);
            pivotElt = tabrow_elts(i);
            if (thisState == ATLOWER && pivotElt > pivotTol) || (thisState == ATUPPER && pivotElt < -pivotTol)
				ncandidates = ncandidates + 1;
				candidates(ncandidates) = i;
                ratio = 0;
                if pivotElt < 0
                    ratio = (redCost(i) - dualTol)/pivotElt;
                else
                    ratio = (redCost(i) + dualTol)/pivotElt;
                end
                if ratio < thetaMax
                    thetaMax = ratio;
                end
            end
        end
              
        enter = -1;
        maxAlpha = 0;
        for k = 1:ncandidates
            i = candidates(k);
            ratio = redCost(i)/tabrow_elts(i);
            if (ratio <= thetaMax)
                absalpha = abs(tabrow_elts(i));
                if (absalpha > maxAlpha)
                    maxAlpha = absalpha;
                    enter = i;
                end
            end
        end
        
        t=toc;
        doTwoPassRatioTestHypersparseTime = doTwoPassRatioTestHypersparseTime + t;


        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % doUpdateDuals
        stepsize = 1.;
        newRedCost = redCost; % make a copy
        tic;
        for i = 1:(A_nrow+A_ncol)
            thisState = variableState(i);
            dnew = newRedCost(i) - stepsize*tabrow_elts(i);

            if (thisState == ATLOWER)
                if (dnew >= dualTol)
                    newRedCost(i) = dnew;
                else
                    newRedCost(i) = -dualTol;
                end
            elseif (thisState == ATUPPER)
                if (dnew <= dualTol)
                    newRedCost(i) = dnew;
                else
                    newRedCost(i) = dualTol;
                end
            end
        end

        t=toc;
        doUpdateDualsTime = doUpdateDualsTime + t;

        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % doUpdateDualsHypersparse
        newRedCost = redCost; 
        tic;
        for j = 1:tabrow_nnz
            i = tabrow_idx(j);
            thisState = variableState(i);
            dnew = newRedCost(i) - stepsize*tabrow_elts(i);

            if (thisState == ATLOWER)
                if (dnew >= dualTol)
                    newRedCost(i) = dnew;
                else
                    newRedCost(i) = -dualTol;
                end
            elseif (thisState == ATUPPER)
                if (dnew <= dualTol)
                    newRedCost(i) = dnew;
                else
                    newRedCost(i) = dualTol;
                end
            end
        end

        t=toc;
        doUpdateDualsHypersparseTime = doUpdateDualsHypersparseTime + t;

            
    end
    
    disp([num2str(iterationCount),' simulated iterations'])
    disp(['Matrix-transpose-vector product with non-basic columns: ',num2str(doPriceTime), ' sec'])
    disp(['Hyper-sparse matrix-transpose-vector product: ',num2str(doPriceHypersparseTime),' sec'])
    disp(['Two-pass dual ratio test: ',num2str(doTwoPassRatioTestTime),' sec']);
    disp(['Hyper-sparse two-pass dual ratio test: ',num2str(doTwoPassRatioTestHypersparseTime),' sec']);
    disp(['Update dual iterate with cost shifting: ',num2str(doUpdateDualsTime),' sec']);
    disp(['Hyper-sparse update dual iterate with cost shifting: ',num2str(doUpdateDualsHypersparseTime),' sec']);

end


==> anc/SimplexBenchmarksSection4/MATLAB/runmatlab.jl <==

cd("MATLAB")
output = readall(`matlab -nodisplay -r "runbench('../$(ARGS[1])');quit"`)
(s,finish) = search(output,"Problem is")
print(output[s:end])
cd("..")


==> anc/SimplexBenchmarksSection4/Python/runbench.py <==
from array import array
from time import time
from copy import deepcopy
import sys

Basic = 1
AtLower = 2
AtUpper = 3

dualTol = 1e-7

class SparseMatrixCSC:
	def __init__(self,nrow,ncol,colptr,rowval,nzval):
		self.nrow = nrow
		self.ncol = ncol
		self.colptr = colptr
		self.rowval = rowval
		self.nzval = nzval

class InstanceData:
	def __init__(self,A,Atrans):
		self.A = A
		self.Atrans = Atrans

class IterationData:
	def __init__(self,valid,variableState,priceInput,reducedCosts,normalizedTableauRow):
		self.valid = valid
		self.variableState = variableState
		self.priceInput = priceInput
		self.reducedCosts = reducedCosts
		self.normalizedTableauRow = normalizedTableauRow

class IndexedVector:
	def __init__(self,densevec):
		n = len(densevec)
		self.elts = array('d',n*[0.])
		self.nzidx = array('l',n*[0])
		self.nnz = 0
		for i in xrange(n):
			if abs(densevec[i]) > 1e-50:
				self.elts[i] = densevec[i]
				self.nzidx[self.nnz] = i
				self.nnz += 1

def readMat(f):
	s1 = f.readline().strip().split()
	nrow,ncol,nnz = int(s1[0]),int(s1[1]),int(s1[2])
	colptr = [int(s)-1 for s in f.readline().strip().split()]
	rowval = [int(s)-1 for s in f.readline().strip().split()]
	nzval = [float(s) for s in f.readline().strip().split()]
	assert(len(colptr) == ncol+1)
	assert(colptr[ncol] == nnz)
	assert(len(rowval) == nnz)
	assert(len(nzval) == nnz)

	return SparseMatrixCSC(nrow,ncol,array('l',colptr),array('l',rowval),array('d',nzval))

def readInstance(f):
	A = readMat(f)
	Atrans = readMat(f)
	return InstanceData(A,Atrans)

def readIteration(f):
	variableState = array('i',[int(s) for s in f.readline().strip().split()])
	priceInput = array('d',[float(s) for s in f.readline().strip().split()])
	reducedCosts = array('d',[float(s) for s in f.readline().strip().split()])
	normalizedTableauRow = array('d',[float(s) for s in f.readline().strip().split()])
	valid = len(variableState) > 0 and len(priceInput) > 0
	return IterationData(valid,variableState,priceInput, reducedCosts, normalizedTableauRow)


def doPrice(instance,d):
	A = instance.A
	nrow,ncol = A.nrow,A.ncol
	output = array('d',(nrow+ncol)*[0.])

	rho = d.priceInput
	Arv = A.rowval
	Anz = A.nzval
	varstate = d.variableState

	t = time()

	for i in xrange(ncol):
		if (varstate[i] == Basic): continue
		val = 0.
		for k in xrange(A.colptr[i],A.colptr[i+1]):
			val += rho[Arv[k]]*Anz[k]
		output[i] = val
	
	for i in xrange(nrow):
		k = i+ncol
		if (varstate[i] == Basic): continue
		output[k] = -rho[i]
	
	return time() - t

def doPriceHypersparse(instance,d):
	A = instance.A
	Atrans = instance.Atrans
	nrow,ncol = A.nrow,A.ncol
	outputelts = array('d',(nrow+ncol)*[0.])
	outputnzidx = array('i',(nrow+ncol)*[0])
	outputnnz = 0
	rho = IndexedVector(d.priceInput)
	rhoelts = rho.elts
	rhoidx = rho.nzidx

	Atrv = Atrans.rowval
	Atnz = Atrans.nzval
	
	t = time()

	for k in xrange(rho.nnz):
		row = rhoidx[k]
		elt = rhoelts[row]
		for j in xrange(Atrans.colptr[row],Atrans.colptr[row+1]):
			idx = Atrv[j]
			val = outputelts[idx]
			if (val != 0.):
				val += elt*Atnz[j]
				outputelts[idx] = val
			else:
				outputelts[idx] = elt*Atnz[j]
				outputnzidx[outputnnz] = idx
				outputnnz += 1
		outputelts[row+ncol] = -elt
		outputnzidx[outputnnz] = row+ncol
		outputnnz += 1

	return time()-t

def doTwoPassRatioTest(instance,d):

	nrow,ncol = instance.A.nrow,instance.A.ncol
	candidates = array('i',ncol*[0])
	ncandidates = 0
	thetaMax = 1e25
	pivotTol = 1e-7

	redcost = d.reducedCosts
	varstate = d.variableState
	tabrow = d.normalizedTableauRow

	t = time()

	for i in xrange(ncol+nrow):
		thisState = varstate[i]
		pivotElt = tabrow[i]
		if (thisState == AtLower and pivotElt > pivotTol) or (thisState == AtUpper and pivotElt < -pivotTol):
			candidates[ncandidates] = i
			ncandidates += 1
			ratio = 0.
			if (pivotElt < 0.):
				ratio = (redcost[i] - dualTol)/pivotElt
			else:
				ratio = (redcost[i] + dualTol)/pivotElt
			if (ratio < thetaMax):
				thetaMax = ratio

	enter = -1
	maxAlpha = 0.

	for k in xrange(ncandidates):
		i = candidates[k]
		ratio = redcost[i]/tabrow[i]
		if (ratio <= thetaMax):
			absalpha = abs(tabrow[i])
			if (absalpha > maxAlpha):
				maxAlpha = absalpha
				enter = i
	
	return time()-t

def doTwoPassRatioTestHypersparse(instance,d):

	nrow,ncol = instance.A.nrow,instance.A.ncol
	candidates = array('i',ncol*[0])
	ncandidates = 0
	thetaMax = 1e25
	pivotTol = 1e-7

	redcost = d.reducedCosts
	varstate = d.variableState
	tabrow = IndexedVector(d.normalizedTableauRow)
	tabrowelts = tabrow.elts
	tabrowidx = tabrow.nzidx

	t = time()

	for k in xrange(tabrow.nnz):
		i = tabrowidx[k]
		thisState = varstate[i]
		pivotElt = tabrowelts[i]
		if (thisState == AtLower and pivotElt > pivotTol) or (thisState == AtUpper and pivotElt < -pivotTol):
			candidates[ncandidates] = i
			ncandidates += 1
			ratio = 0.
			if (pivotElt < 0.):
				ratio = (redcost[i] - dualTol)/pivotElt
			else:
				ratio = (redcost[i] + dualTol)/pivotElt
			if (ratio < thetaMax):
				thetaMax = ratio

	enter = -1
	maxAlpha = 0.

	for k in xrange(ncandidates):
		i = candidates[k]
		ratio = redcost[i]/tabrowelts[i]
		if (ratio <= thetaMax):
			absalpha = abs(tabrowelts[i])
			if (absalpha > maxAlpha):
				maxAlpha = absalpha
				enter = i
	
	return time()-t

def doUpdateDuals(instance,d):
	nrow,ncol = instance.A.nrow,instance.A.ncol
	
	redcost = d.reducedCosts
	varstate = d.variableState
	tabrow = deepcopy(d.normalizedTableauRow)

	stepsize = 1.

	t = time()

	for i in xrange(nrow+ncol):
		dnew = redcost[i] - stepsize*tabrow[i]

		if varstate[i] == AtLower:
			if dnew >= dualTol:
				redcost[i] = dnew
			else:
				redcost[i] = -dualTol
		elif varstate[i] == AtUpper:
			if dnew <= dualTol:
				redcost[i] = dnew
			else:
				redcost[i] = dualTol
	
	return time()-t

def doUpdateDualsHypersparse(instance,d):
	nrow,ncol = instance.A.nrow,instance.A.ncol
	
	redcost = d.reducedCosts
	varstate = d.variableState
	tabrow = IndexedVector(d.normalizedTableauRow)
	tabrowelts = tabrow.elts
	tabrowidx = tabrow.nzidx

	stepsize = 1.

	t = time()

	for j in xrange(tabrow.nnz):
		i = tabrowidx[j]
		dnew = redcost[i] - stepsize*tabrowelts[i]

		if varstate[i] == AtLower:
			if dnew >= dualTol:
				redcost[i] = dnew
			else:
				redcost[i] = -dualTol
		elif varstate[i] == AtUpper:
			if dnew <= dualTol:
				redcost[i] = dnew
			else:
				redcost[i] = dualTol
	
	return time()-t



if __name__ == "__main__":
	f = open(sys.argv[1],'r')
	instance = readInstance(f)
	print "Problem is",instance.A.nrow,"by",instance.A.ncol,"with",len(instance.A.nzval),"nonzeros"
	benchmarks = [(doPrice,"Matrix-transpose-vector product with non-basic columns"),
			(doPriceHypersparse,"Hyper-sparse matrix-transpose-vector product"),
			(doTwoPassRatioTest,"Two-pass dual ratio test"),
			(doTwoPassRatioTestHypersparse,"Hyper-sparse two-pass dual ratio test"),
			(doUpdateDuals,"Update dual iterate with cost shifting"),
			(doUpdateDualsHypersparse,"Hyper-sparse update dual iterate with cost shifting")
			]

	timings = len(benchmarks)*[0.]
	nruns = 0
	while True:
		dat = readIteration(f)
		if not dat.valid:
			break
		for i in xrange(len(benchmarks)):
			func,name = benchmarks[i]
			timings[i] += func(instance,dat)
		nruns += 1
	
	print nruns,"simulated iterations"
	for i in xrange(len(benchmarks)):
		print "%s: %f sec" % (benchmarks[i][1],timings[i])
	
		


==> anc/SimplexBenchmarksSection4/Readme <==
This directory contains the benchmark implementation of the simplex algorithm described in Section 4. An updated version will be maintained at https://github.com/mlubin/SimplexBenchmarks.

To compile:

Run "make" in "C++" directory.

To run:

Be sure to have "julia", "matlab", "pypy", and "python2.7" in your path. If any of these are not available, they may be commented out of runBenchmarks.jl to run the benchmarks with the remaining languages.

The Julia benchmark requires GLPK to be installed in order to read MPS files. You may install it from within a Julia session with 'Pkg.add("GLPK")'

The NETLIB data files are too large to upload to arXiv. We recommend retrieving them either from http://www.netlib.org/lp/data/ or from https://github.com/mlubin/SimplexBenchmarks.

Then run "julia runBenchmarks.jl". The initial run will take a long time (up to an hour) as the iteration data are generated by running the simplex algorithm. Note that the iteration data (*.dump files) may require up to 800MB. If the run is interrupted, delete the *.dump files inside the "GenerateData" directory before running again.



==> anc/SimplexBenchmarksSection4/runBenchmarks.jl <==

models = [("greenbea",20),("stocfor3",80),("ken-13",400),("fome12",450)]

# dump simplex data
cd("GenerateData")
for (n,i) in models
    if !isfile("$(n)")
        run(`gunzip -k $(n).gz`)
    end
    if !isfile("$(n).dump")
        run(`julia gendump.jl $(n) $i`)
    end
end
cd("..")

benchmarks = [("Julia",["julia","Julia/runbench.jl"]),("C++",["C++/runbench"]),
            ("C++bnd",["C++/runbenchBoundsCheck"]),
            ("matlab",["julia","MATLAB/runmatlab.jl"]),
            ("PyPy",["pypy","Python/runbench.py"]),
            ("Python",["python2.7","Python/runbench.py"])]

operations = [("mtvec","Matrix-transpose-vector product with non-basic columns"),
    ("smtvec","Hyper-sparse matrix-transpose-vector product"),
    ("rto2","Two-pass dual ratio test"),
    ("srto2","Hyper-sparse two-pass dual ratio test"),
    ("updul","Update dual iterate with cost shifting"),
    ("supdul","Hyper-sparse update dual iterate with cost shifting") ]

type ExperimentRow
    model
    language
    operation
    t
end

data = Array(ExperimentRow,0)

# repeat this many times, take minimum time for each operation
nrepeat = 3

for (n,i) in models
    for (language,command) in benchmarks
        d = Dict()
        for k in 1:nrepeat
            output = readall(`$command GenerateData/$(n).dump`)
            lines = split(output,"\n")
            println("$(lines[1])\n$(lines[2])")
            offset = 3 # 3rd line has the result of the operations
            for (shortname,o) in operations
                l = split(lines[offset]," ")

                first,last = search(lines[offset],o)
                if (first == last || l[end] != "sec")
                    error("Expected $shortname in line:\n$(lines[offset])")
                end
                t = float(l[end-1])
                if k > 1
                    d[o] = min(d[o],t)
                else
                    d[o] = t
                end
                offset += 1
            end
        end
        for (shortname,o) in operations
            push!(data,ExperimentRow(n,language,shortname,d[o]))
        end
    end
    println()
end

println()
for (shortname,o) in operations
    for (language,command) in benchmarks
        push!(data,ExperimentRow("mean",language,shortname,1.))
    end
end

for (n,i) in models
    print("$n (relative to C++bnd):\n\t")
    for (language,command) in benchmarks
        print("$language\t")
    end
    print("Basetime")
    println()
    for (shortname,o) in operations
        print("$shortname:\t")
        baseline = data[map(row->(row.model == n && row.operation == shortname && row.language == "C++bnd"), data)][1].t
        for (language,command) in benchmarks
            t = data[map(row->(row.model == n && row.operation == shortname && row.language == language), data)][1].t
            t /= baseline
            @printf("%.2f\t",t)
            # add to mean
            data[map(row->(row.model == "mean" && row.operation == shortname && row.language == language), data)][1].t *= t
        end
        @printf("%.5f",baseline)
        println()
    end
    println()
    println()
end

print("Geometric mean (relative to C++bnd):\n\t")
for (language,command) in benchmarks
    print("$language\t")
end
println()
for (shortname,o) in operations
    print("$shortname:\t")
    for (language,command) in benchmarks
        t = data[map(row->(row.model == "mean" && row.operation == shortname && row.language == language), data)][1].t
        t = t^(1./length(models))
        @printf("%.2f\t",t)
    end
    println()
end
println()
println()
println("Key:")
for (shortname,o) in operations
    println("$shortname = $o")
end
println("C++bnd = C++ with bounds checking")





        




